Multiparticle Higgs and Vector Boson Amplitudes at Threshold

In a spontaneously broken gauge theory we consider (sub)-processes in which one virtual intermediate state (it can be a Higgs or a gauge field) produces many on-shell Higgses and massive vector bosons. In the kinematic regime where all final states are produced on their mass threshold, we show how to compute iteratively all tree-level amplitudes ${\cal A}_{1\to n+m}$ involving an arbitrary number $n$ of Higgs bosons and $m$ of longitudinal vector bosons in the final state, and list the amplitudes coefficients for up to $n=32$ and $m=32$. We find that these amplitudes exhibit factorial growth not only in the number of scalar fields, but also in the number of longitudinal gauge fields, ${\cal A}_{1\to n+m} \sim n! \,m!$. This growth is not expected to disappear at loop-level in the fixed-order perturbation theory. We conclude that at energies accessible at the next generation of hadron colliders, such as the 50-100 TeV FCC, where $\sqrt{\hat{s}}$ is sufficient to produce $\gg 1/\alpha_W$ of $W,Z$ and $H$, perturbation theory breaks down when applied to the multiparticle electroweak production, at least near the kinematic multiparticle mass threshold where the electroweak gauge-Higgs sector becomes strongly coupled.

==> Results-1404.4876v3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    963977,      25260]
NotebookOptionsPosition[    953702,      24938]
NotebookOutlinePosition[    954111,      24956]
CellTagsIndexPosition[    954068,      24953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Iterative solution of Higgs-Gauge field equations\
\>", "Title",
 CellChangeTimes->{{3.605163403846488*^9, 3.6051634616497383`*^9}, {
  3.6188347066800222`*^9, 3.618834748155381*^9}}],

Cell[TextData[{
 "Results and Tables in:\n\n",
 StyleBox["Mulriparticle Higgs and Vector Boson Amplitudes at Threshold\n\
ArXiv:1404.4876v3    [improvements over v2 published in  ", "Text"],
 "JHEP 1407 (2014) 008] ",
 StyleBox["\n\nValentin V Khoze            valya.khoze@durham.ac.uk ", 
  "Text"]
}], "Input",
 CellChangeTimes->{{3.618834755049563*^9, 3.618834930415556*^9}, {
   3.618834966631401*^9, 3.61883497991896*^9}, {3.618835062877585*^9, 
   3.618835067813541*^9}, 3.618835101369997*^9, {3.624294283383342*^9, 
   3.62429436402842*^9}}],

Cell[CellGroupData[{

Cell["\<\
Higgs & Gauge fields: h & A_3^a   [W:=w^2 and a:= A/w]\
\>", "Section",
 CellChangeTimes->{{3.605163473766059*^9, 3.60516351196472*^9}, {
  3.6051635790410852`*^9, 3.605163590663054*^9}, {3.605188642739711*^9, 
  3.605188654473257*^9}, {3.605189625031184*^9, 3.605189625598426*^9}, {
  3.605192768818582*^9, 3.605192771570525*^9}, {3.6051930542406473`*^9, 
  3.605193062128045*^9}, {3.60527227445308*^9, 3.605272291162025*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "*", 
     RowBox[{"z", "^", "j"}], "*", 
     RowBox[{"W", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"h", "[", 
  RowBox[{"z", ",", "W"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddh", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", 
         RowBox[{"2", "K", "*", "k"}]}], ")"}], "^", "2"}]}], 
     RowBox[{"d", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "*", 
     RowBox[{"z", "^", "j"}], "*", 
     RowBox[{"W", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddh", "[", 
   RowBox[{"z", ",", "W"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A3", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"w", "*", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "*", 
      RowBox[{"z", "^", "j"}], "*", 
      RowBox[{"W", "^", "k"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "*", 
     RowBox[{"z", "^", "j"}], "*", 
     RowBox[{"W", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", 
  RowBox[{"z", ",", "W"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddA3", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"w", "*", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "+", 
          RowBox[{"2", "K", "*", "k"}], "+", "K"}], ")"}], "^", "2"}]}], 
      RowBox[{"a", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "*", 
      RowBox[{"z", "^", "j"}], "*", 
      RowBox[{"W", "^", "k"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddA", "[", 
   RowBox[{"z", ",", "W"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", 
         RowBox[{"2", "K", "*", "k"}], "+", "K"}], ")"}], "^", "2"}]}], 
     RowBox[{"a", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "*", 
     RowBox[{"z", "^", "j"}], "*", 
     RowBox[{"W", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "Jm"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Km"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ddA", "[", 
  RowBox[{"z", ",", "W"}], "]"}]}], "Input",
 CellChangeTimes->{{3.605162697255324*^9, 3.605162791645995*^9}, {
  3.605188714963582*^9, 3.605188754926737*^9}, {3.6051887994494877`*^9, 
  3.605188800679721*^9}, {3.605188852567976*^9, 3.605188858509398*^9}, {
  3.605188914896508*^9, 3.605188915512587*^9}, {3.605189026059643*^9, 
  3.605189027258308*^9}, {3.6051927840750637`*^9, 3.605192820499525*^9}, {
  3.605192851462199*^9, 3.605192871892721*^9}, {3.605192909338387*^9, 
  3.605192938751404*^9}, {3.605193031948683*^9, 3.605193112523608*^9}, {
  3.6051935635171824`*^9, 3.605193563788148*^9}, {3.60519776028155*^9, 
  3.605197843829948*^9}, {3.605272297942555*^9, 3.605272304948531*^9}}],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "0"}], "Jm"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "Km"], 
   RowBox[{
    SuperscriptBox["W", "k"], " ", 
    SuperscriptBox["z", "j"], " ", 
    RowBox[{"d", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.60516279231709*^9, 3.605166408092763*^9, 3.6051885399200478`*^9, 
   3.60518881129373*^9, 3.605188859171502*^9, 3.605188922692935*^9, 
   3.605189029749648*^9, 3.605192873808481*^9, 3.6051929403124332`*^9, 
   3.6051931146609488`*^9, 3.6051935761798077`*^9, {3.6051969699306107`*^9, 
   3.60519698441864*^9}, 3.605197066189261*^9, 3.6051974227570877`*^9, 
   3.6051978506031322`*^9, 3.605197936769009*^9, 3.6051979996347933`*^9, 
   3.60525268508782*^9, 3.605270414541635*^9, {3.605271119819496*^9, 
   3.605271138364395*^9}, 3.605272856511798*^9, 3.6052732256272287`*^9, 
   3.605877596526503*^9, 3.6059232523265944`*^9, 3.605942373935237*^9, 
   3.624200402965865*^9, 3.624201513114212*^9, 3.6242020195949793`*^9, 
   3.624202527746027*^9, 3.62420297170947*^9, 3.624203154570073*^9, 
   3.6242050757803392`*^9, 3.624209592137067*^9, 3.624221434014861*^9, 
   3.624223358013565*^9}],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "0"}], "Jm"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "Km"], 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"j", "+", 
        RowBox[{"2", " ", "k", " ", "K"}]}], ")"}], "2"]}], " ", 
    SuperscriptBox["W", "k"], " ", 
    SuperscriptBox["z", "j"], " ", 
    RowBox[{"d", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.60516279231709*^9, 3.605166408092763*^9, 3.6051885399200478`*^9, 
   3.60518881129373*^9, 3.605188859171502*^9, 3.605188922692935*^9, 
   3.605189029749648*^9, 3.605192873808481*^9, 3.6051929403124332`*^9, 
   3.6051931146609488`*^9, 3.6051935761798077`*^9, {3.6051969699306107`*^9, 
   3.60519698441864*^9}, 3.605197066189261*^9, 3.6051974227570877`*^9, 
   3.6051978506031322`*^9, 3.605197936769009*^9, 3.6051979996347933`*^9, 
   3.60525268508782*^9, 3.605270414541635*^9, {3.605271119819496*^9, 
   3.605271138364395*^9}, 3.605272856511798*^9, 3.6052732256272287`*^9, 
   3.605877596526503*^9, 3.6059232523265944`*^9, 3.605942373935237*^9, 
   3.624200402965865*^9, 3.624201513114212*^9, 3.6242020195949793`*^9, 
   3.624202527746027*^9, 3.62420297170947*^9, 3.624203154570073*^9, 
   3.6242050757803392`*^9, 3.624209592137067*^9, 3.624221434014861*^9, 
   3.624223358071579*^9}],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "0"}], "Jm"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "Km"], 
   RowBox[{
    SuperscriptBox["W", "k"], " ", 
    SuperscriptBox["z", "j"], " ", 
    RowBox[{"a", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.60516279231709*^9, 3.605166408092763*^9, 3.6051885399200478`*^9, 
   3.60518881129373*^9, 3.605188859171502*^9, 3.605188922692935*^9, 
   3.605189029749648*^9, 3.605192873808481*^9, 3.6051929403124332`*^9, 
   3.6051931146609488`*^9, 3.6051935761798077`*^9, {3.6051969699306107`*^9, 
   3.60519698441864*^9}, 3.605197066189261*^9, 3.6051974227570877`*^9, 
   3.6051978506031322`*^9, 3.605197936769009*^9, 3.6051979996347933`*^9, 
   3.60525268508782*^9, 3.605270414541635*^9, {3.605271119819496*^9, 
   3.605271138364395*^9}, 3.605272856511798*^9, 3.6052732256272287`*^9, 
   3.605877596526503*^9, 3.6059232523265944`*^9, 3.605942373935237*^9, 
   3.624200402965865*^9, 3.624201513114212*^9, 3.6242020195949793`*^9, 
   3.624202527746027*^9, 3.62420297170947*^9, 3.624203154570073*^9, 
   3.6242050757803392`*^9, 3.624209592137067*^9, 3.624221434014861*^9, 
   3.62422335809832*^9}],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "0"}], "Jm"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "Km"], 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"j", "+", "K", "+", 
        RowBox[{"2", " ", "k", " ", "K"}]}], ")"}], "2"]}], " ", 
    SuperscriptBox["W", "k"], " ", 
    SuperscriptBox["z", "j"], " ", 
    RowBox[{"a", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.60516279231709*^9, 3.605166408092763*^9, 3.6051885399200478`*^9, 
   3.60518881129373*^9, 3.605188859171502*^9, 3.605188922692935*^9, 
   3.605189029749648*^9, 3.605192873808481*^9, 3.6051929403124332`*^9, 
   3.6051931146609488`*^9, 3.6051935761798077`*^9, {3.6051969699306107`*^9, 
   3.60519698441864*^9}, 3.605197066189261*^9, 3.6051974227570877`*^9, 
   3.6051978506031322`*^9, 3.605197936769009*^9, 3.6051979996347933`*^9, 
   3.60525268508782*^9, 3.605270414541635*^9, {3.605271119819496*^9, 
   3.605271138364395*^9}, 3.605272856511798*^9, 3.6052732256272287`*^9, 
   3.605877596526503*^9, 3.6059232523265944`*^9, 3.605942373935237*^9, 
   3.624200402965865*^9, 3.624201513114212*^9, 3.6242020195949793`*^9, 
   3.624202527746027*^9, 3.62420297170947*^9, 3.624203154570073*^9, 
   3.6242050757803392`*^9, 3.624209592137067*^9, 3.624221434014861*^9, 
   3.624223358256118*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "rescale z = 2z and W=4W\n\n",
 StyleBox["** Use Solve rather than NSolve **",
  FontColor->RGBColor[0, 0, 1]],
 " and set K=80.384/125.66\n     number of higgses = Jm     set Jm=32\n     \
number of Ws = 2Km      set Km=16"
}], "Section",
 CellChangeTimes->{{3.605265211728627*^9, 3.605265387665134*^9}, {
  3.605265418944642*^9, 3.605265462294086*^9}, {3.605265912822435*^9, 
  3.605265932027547*^9}, {3.605266374542334*^9, 3.6052663755224*^9}, {
  3.605270911493209*^9, 3.605270922674665*^9}, {3.6052711940764647`*^9, 
  3.6052712109223146`*^9}, {3.6052723619720087`*^9, 3.605272368384143*^9}, {
  3.6052728369124737`*^9, 3.605272840637789*^9}, {3.605272908404784*^9, 
  3.6052729157780123`*^9}, {3.60527674349333*^9, 3.605276748147265*^9}, {
  3.605877618665262*^9, 3.6058776426358767`*^9}, {3.60604450911204*^9, 
  3.606044510534013*^9}, {3.6242032026717997`*^9, 3.624203227100748*^9}, {
  3.6242050598758163`*^9, 3.624205061208333*^9}, {3.624274174520327*^9, 
  3.624274197245419*^9}, {3.624275693425756*^9, 3.624275703431253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "=", 
  RowBox[{"80.384", "/", "125.66", " "}]}]], "Input",
 CellChangeTimes->{{3.624201326072632*^9, 3.6242013298304653`*^9}, {
  3.624205063530135*^9, 3.624205067729547*^9}}],

Cell[BoxData["0.6396944134967372`"], "Output",
 CellChangeTimes->{3.624205084751211*^9, 3.6242095971381063`*^9, 
  3.624221443785285*^9, 3.624223366022533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Jm", " ", "=", "32"}], "\[IndentingNewLine]", 
 RowBox[{"Km", "=", "16"}]}], "Input",
 CellChangeTimes->{{3.6052710854444857`*^9, 3.605271098307128*^9}, {
  3.6052729225382338`*^9, 3.605272926265932*^9}, {3.605276750757564*^9, 
  3.6052767565559263`*^9}, {3.624202002485239*^9, 3.624202010706938*^9}, {
  3.624202513740612*^9, 3.624202516378737*^9}, {3.6242029540480957`*^9, 
  3.624202955486162*^9}, {3.624209561698469*^9, 3.6242095739269743`*^9}, {
  3.624223319306641*^9, 3.6242233343563623`*^9}}],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.605271099247216*^9, 3.605271149132227*^9}, 
   3.605272860388174*^9, 3.605273084771068*^9, 3.605273524947546*^9, 
   3.605276770482518*^9, 3.605877756897469*^9, 3.605923294530737*^9, 
   3.6059423939972277`*^9, 3.6242005092084*^9, 3.624201736273127*^9, 
   3.624202031422377*^9, 3.6242025414170732`*^9, 3.624203163460239*^9, 
   3.6242050848866*^9, 3.6242095972720747`*^9, 3.624221443881301*^9, 
   3.624223366136739*^9}],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.605271099247216*^9, 3.605271149132227*^9}, 
   3.605272860388174*^9, 3.605273084771068*^9, 3.605273524947546*^9, 
   3.605276770482518*^9, 3.605877756897469*^9, 3.605923294530737*^9, 
   3.6059423939972277`*^9, 3.6242005092084*^9, 3.624201736273127*^9, 
   3.624202031422377*^9, 3.6242025414170732`*^9, 3.624203163460239*^9, 
   3.6242050848866*^9, 3.6242095972720747`*^9, 3.624221443881301*^9, 
   3.624223366141019*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Higgs and Gauge field 2 coupled equations
\
\>", "Subsection",
 CellChangeTimes->{{3.6051894520503807`*^9, 3.605189576746008*^9}, 
   3.605189682314642*^9, {3.605189750912836*^9, 3.605189792646504*^9}, {
   3.605189842720789*^9, 3.6051898513909283`*^9}, {3.6051898855126057`*^9, 
   3.605189887264271*^9}, {3.605189925184079*^9, 3.605189943757497*^9}, {
   3.60519274550807*^9, 3.605192750593993*^9}, {3.6052706913191223`*^9, 
   3.605270834536415*^9}, {3.605272437536048*^9, 3.605272448043488*^9}}],

Cell[BoxData[{
 RowBox[{"HAeq1", ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ddh", "[", 
     RowBox[{"z", ",", "W"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"h", "[", 
     RowBox[{"z", ",", "W"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"z", ",", "W"}], "]"}], "^", "2"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"K", "^", "2"}], "*", "W", "*", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"z", ",", "W"}], "]"}], "^", "2"}], "*", 
    RowBox[{"h", "[", 
     RowBox[{"z", ",", "W"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"HAeq2", ":=", 
  RowBox[{"HAeq1", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", " ", 
     RowBox[{"z", "\[Rule]", " ", 
      RowBox[{"2", "z"}]}], ",", " ", 
     RowBox[{"W", "\[Rule]", 
      RowBox[{"4", "W"}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6051612921157827`*^9, 3.6051613338508673`*^9}, {
   3.605164944533771*^9, 3.605165010188229*^9}, {3.60518722892108*^9, 
   3.605187230445594*^9}, {3.6051872846130323`*^9, 3.605187287942745*^9}, 
   3.6051889463052187`*^9, {3.605188979477928*^9, 3.605189036585064*^9}, {
   3.605189069233536*^9, 3.605189086624365*^9}, {3.6051891284903383`*^9, 
   3.605189129122959*^9}, {3.6051891961426897`*^9, 3.605189230891947*^9}, 
   3.60518927254807*^9, {3.605192949408174*^9, 3.605192967996099*^9}, {
   3.605193160702919*^9, 3.605193161580626*^9}, {3.605193214128809*^9, 
   3.60519324053461*^9}, {3.6051978687241497`*^9, 3.6051978695793877`*^9}, {
   3.605270427799367*^9, 3.6052704488367*^9}, {3.605270660173008*^9, 
   3.605270672292533*^9}, 3.6052710668074837`*^9, {3.605877778527817*^9, 
   3.605877811788383*^9}, {3.605923276997778*^9, 3.605923278146524*^9}}],

Cell[BoxData[{
 RowBox[{"AHeq1", ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ddA", "[", 
     RowBox[{"z", ",", "W"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"K", "^", "2"}], "*", 
    RowBox[{"A", "[", 
     RowBox[{"z", ",", "W"}], "]"}], "*", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"z", ",", "W"}], "]"}], "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"AHeq2", ":=", 
  RowBox[{"AHeq1", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{"z", "\[Rule]", " ", 
      RowBox[{"2", "z"}]}], ",", " ", 
     RowBox[{"W", "\[Rule]", 
      RowBox[{"4", "W"}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6051612921157827`*^9, 3.6051613338508673`*^9}, {
   3.605164944533771*^9, 3.605165010188229*^9}, {3.60518722892108*^9, 
   3.605187230445594*^9}, {3.6051872846130323`*^9, 3.605187287942745*^9}, 
   3.6051889463052187`*^9, {3.605188979477928*^9, 3.605189036585064*^9}, {
   3.605189069233536*^9, 3.605189086624365*^9}, {3.6051891284903383`*^9, 
   3.605189129122959*^9}, {3.6051891961426897`*^9, 3.605189230891947*^9}, {
   3.60518927254807*^9, 3.605189363254575*^9}, {3.605190737134666*^9, 
   3.6051907423582067`*^9}, {3.605190859297364*^9, 3.60519089942797*^9}, {
   3.6051910505845213`*^9, 3.605191050790845*^9}, {3.6051929782826643`*^9, 
   3.605192988442719*^9}, {3.6051931775740337`*^9, 3.6051931931670637`*^9}, {
   3.6051978889069233`*^9, 3.605197893660118*^9}, {3.605270441956708*^9, 
   3.6052704438045387`*^9}, {3.6052710742115993`*^9, 3.605271074556566*^9}, {
   3.605877834335148*^9, 3.605877849202696*^9}, {3.605891667034067*^9, 
   3.605891669549727*^9}, {3.605923285769856*^9, 3.605923287009571*^9}}],

Cell["\<\
NOTE: that after this rescaling (z\[Rule] 2z, W\[Rule]4W)  the coefficients \
d[i,j] and a[i,j] computed below will need to be divided by 2 
(when Tables are put together)\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.6188300781807203`*^9, 3.618830273230318*^9}, 
   3.624200477060511*^9, 3.6242005541587267`*^9},
 FormatType->"TextForm"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Solving Eqns for d[j,n=0] and a[j,n=0] -- counting different from higher n\
\>", "Subsection",
 CellChangeTimes->{{3.605265211728627*^9, 3.605265387665134*^9}, {
  3.605265418944642*^9, 3.605265462294086*^9}, {3.605265912822435*^9, 
  3.605265932027547*^9}, {3.605266374542334*^9, 3.6052663755224*^9}, {
  3.605270911493209*^9, 3.605270922674665*^9}, {3.6052711940764647`*^9, 
  3.6052712109223146`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "0", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"2", "+", "i"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Jm", "-", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "0", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"2", "+", "i"}], ",", "0"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Jm", "-", "2"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "0", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "0", "]"}], ",", 
       RowBox[{"ld", "[", "0", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "0", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "0", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "0", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "+", "i"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Jm", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "0", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"1", "+", "i"}], ",", "0"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Jm", "-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "0", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "0", "]"}], ",", 
       RowBox[{"la", "[", "0", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "0", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
   3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605272957041881*^9, 
   3.605273007556943*^9}, 3.624201609161121*^9, 3.6242016596023273`*^9, {
   3.624201690387391*^9, 3.6242017072577953`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "0"}], "]"}], "\[Rule]", "2.`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "0"}], "]"}], "\[Rule]", "2.`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6052709296363287`*^9, 3.6052714431691008`*^9, 
  3.605272886523205*^9, 3.605273092235073*^9, 3.605273717719872*^9, 
  3.6052774200182447`*^9, 3.605878750154421*^9, 3.6059241458162603`*^9, 
  3.605943193950144*^9, 3.624202133018447*^9, 3.6242025559354887`*^9, 
  3.6242033791732903`*^9, 3.6242098454029703`*^9, 3.624221678287322*^9, 
  3.6242242513733997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "1.4362058383823288`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "1.3566820895954625`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "1.3041851889652893`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "1.265452064040229`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "1.2349768297104822`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "1.2099733145097542`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "1.188845926937753`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "1.170599666942158`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "1.1545741238882596`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "1.1403095390963773`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "1.1274735393039028`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", "1.1158183820168457`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", "1.1051546762505395`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "0"}], "]"}], "\[Rule]", "1.0953345256607327`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "0"}], "]"}], "\[Rule]", "1.0862403224550423`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "0"}], "]"}], "\[Rule]", "1.0777770682387182`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "0"}], "]"}], "\[Rule]", "1.0698669724870744`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "0"}], "]"}], "\[Rule]", "1.062445565788279`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "0"}], "]"}], "\[Rule]", "1.0554588467114905`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "0"}], "]"}], "\[Rule]", "1.0488611501135399`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "0"}], "]"}], "\[Rule]", "1.04261352919367`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "0"}], "]"}], "\[Rule]", "1.0366825100157961`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "0"}], "]"}], "\[Rule]", "1.03103912045856`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "0"}], "]"}], "\[Rule]", "1.0256581243275478`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "0"}], "]"}], "\[Rule]", "1.0205174108910229`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "\[Rule]", "1.015597503590241`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "0"}], "]"}], "\[Rule]", "1.0108811611469255`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "0"}], "]"}], "\[Rule]", "1.00635305104023`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "0"}], "]"}], "\[Rule]", "1.0019994802017358`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "0"}], "]"}], "\[Rule]", "0.997808171344375`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "0"}], "]"}], "\[Rule]", "0.9937680759815126`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "0"}], "]"}], "\[Rule]", "0.9898692171678989`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052709296363287`*^9, 3.6052714431691008`*^9, 
  3.605272886523205*^9, 3.605273092235073*^9, 3.605273717719872*^9, 
  3.6052774200182447`*^9, 3.605878750154421*^9, 3.6059241458162603`*^9, 
  3.605943193950144*^9, 3.624202133018447*^9, 3.6242025559354887`*^9, 
  3.6242033791732903`*^9, 3.6242098454029703`*^9, 3.624221678287322*^9, 
  3.6242252065954323`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving Eqns for d[j,n] and a[j,n] -- n=1,...,16", "Subsection",
 CellChangeTimes->{{3.605265211728627*^9, 3.605265387665134*^9}, {
  3.605265418944642*^9, 3.605265462294086*^9}, {3.605265912822435*^9, 
  3.605265932027547*^9}, {3.605266374542334*^9, 3.6052663755224*^9}, {
  3.605270911493209*^9, 3.605270922674665*^9}, {3.6052711940764647`*^9, 
  3.6052712109223146`*^9}, {3.605271484235158*^9, 3.605271498031665*^9}, {
  3.605291009666142*^9, 3.605291022551272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.624202626808586*^9, 3.624202636062935*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6052709296363287`*^9, 3.6052714431691008`*^9, 
  3.6052715643638563`*^9, 3.60527392594284*^9, 3.605278300470886*^9, 
  3.605879656503994*^9, 3.605925058450768*^9, 3.605944044815974*^9, 
  3.624202643983177*^9, 3.624203934084889*^9, 3.6242104873172293`*^9, 
  3.624222301015376*^9, 3.624225206732238*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "2.5702635531947644`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "5.016211891016347`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "7.379292766929022`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "9.736476249493483`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "12.089545142208577`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "14.43987356586203`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "16.78829282706041`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", "19.135321728142475`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", "21.481300224182895`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", "23.826461131257048`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "\[Rule]", "26.17096994888428`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "1"}], "]"}], "\[Rule]", "28.514948053755877`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "1"}], "]"}], "\[Rule]", "30.858486832676473`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "1"}], "]"}], "\[Rule]", "33.20165664557351`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "1"}], "]"}], "\[Rule]", "35.54451271100963`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "1"}], "]"}], "\[Rule]", "37.887099089550425`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "1"}], "]"}], "\[Rule]", "40.229451451871604`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "1"}], "]"}], "\[Rule]", "42.57159904747493`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "1"}], "]"}], "\[Rule]", "44.91356613384007`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "1"}], "]"}], "\[Rule]", "47.255373032952534`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "1"}], "]"}], "\[Rule]", "49.59703692518352`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "1"}], "]"}], "\[Rule]", "51.938572454610565`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "1"}], "]"}], "\[Rule]", "54.2799921967102`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "1"}], "]"}], "\[Rule]", "56.62130702407976`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "1"}], "]"}], "\[Rule]", "58.96252639556859`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "1"}], "]"}], "\[Rule]", "61.3036585871608`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "1"}], "]"}], "\[Rule]", "63.64471087804924`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "1"}], "]"}], "\[Rule]", "65.9856897018748`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "1"}], "]"}], "\[Rule]", "68.32660077062066`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "1"}], "]"}], "\[Rule]", "70.6674491768467`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "1"}], "]"}], "\[Rule]", "73.00823947862374`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "1"}], "]"}], "\[Rule]", "75.34897577054099`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "1"}], "]"}], "\[Rule]", "77.68966174342168`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052709296363287`*^9, 3.6052714431691008`*^9, 
  3.6052715643638563`*^9, 3.60527392594284*^9, 3.605278300470886*^9, 
  3.605879656503994*^9, 3.605925058450768*^9, 3.605944044815974*^9, 
  3.624202643983177*^9, 3.624203934084889*^9, 3.6242104873172293`*^9, 
  3.624222301015376*^9, 3.624225831819059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "1.2851317765973824`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "2.6812164656133235`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "4.0336025762876`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "5.345072479486969`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "6.62384587880984`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "7.875652349312602`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "9.104634627866691`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", "10.313903453392978`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", "11.50586983004074`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", "12.682451478773348`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "\[Rule]", "13.845206661787145`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "1"}], "]"}], "\[Rule]", "14.995424302217451`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "1"}], "]"}], "\[Rule]", "16.134186702218322`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "1"}], "]"}], "\[Rule]", "17.262414440118267`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "1"}], "]"}], "\[Rule]", "18.380899301124494`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "1"}], "]"}], "\[Rule]", "19.49032894597402`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "1"}], "]"}], "\[Rule]", "20.591305734650902`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "1"}], "]"}], "\[Rule]", "21.684361325665144`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "1"}], "]"}], "\[Rule]", "22.769968163679167`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "1"}], "]"}], "\[Rule]", "23.848548636099263`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "1"}], "]"}], "\[Rule]", "24.92048245677789`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "1"}], "]"}], "\[Rule]", "25.986112682806777`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "1"}], "]"}], "\[Rule]", "27.045750664310145`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "1"}], "]"}], "\[Rule]", "28.09968015192791`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "1"}], "]"}], "\[Rule]", "29.148160732497786`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "1"}], "]"}], "\[Rule]", "30.191430723856833`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "1"}], "]"}], "\[Rule]", "31.22970963037611`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "1"}], "]"}], "\[Rule]", "32.263200238884046`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "1"}], "]"}], "\[Rule]", "33.29209041799732`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "1"}], "]"}], "\[Rule]", "34.316554671143614`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "1"}], "]"}], "\[Rule]", "35.33675548371846`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "1"}], "]"}], "\[Rule]", "36.352844497144204`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "1"}], "]"}], "\[Rule]", "37.36496353656553`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052709296363287`*^9, 3.6052714431691008`*^9, 
  3.6052715643638563`*^9, 3.60527392594284*^9, 3.605278300470886*^9, 
  3.605879656503994*^9, 3.605925058450768*^9, 3.605944044815974*^9, 
  3.624202643983177*^9, 3.624203934084889*^9, 3.6242104873172293`*^9, 
  3.624222301015376*^9, 3.6242267156506557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274322833934*^9, 3.605274323882647*^9}, {3.6242026592231627`*^9, 
  3.624202669992194*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.6052743258983707`*^9, 3.60527960217765*^9, 
  3.6058810687478313`*^9, 3.605926967095703*^9, 3.6059453940350122`*^9, 
  3.624202676314287*^9, 3.624211477565443*^9, 3.6242232766633987`*^9, 
  3.624226715802094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", "2.923927877493456`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "8.607073894896848`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "17.059796229345725`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "28.271308962024165`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "42.23526592375252`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", "58.94797407056333`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", "78.40702266729609`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", "100.61072395236431`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", "125.55783725172036`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", "153.24741669473383`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", "183.6787203421843`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", "216.85115271234727`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", "252.76422673759188`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", "291.41753763835356`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "2"}], "]"}], "\[Rule]", "332.8107444255922`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "2"}], "]"}], "\[Rule]", "376.9435564625925`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "2"}], "]"}], "\[Rule]", "423.8157234843328`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "2"}], "]"}], "\[Rule]", "473.42702804136866`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "2"}], "]"}], "\[Rule]", "525.7772796823068`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "2"}], "]"}], "\[Rule]", "580.8663104077401`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "2"}], "]"}], "\[Rule]", "638.6939710703583`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "2"}], "]"}], "\[Rule]", "699.2601284901974`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "2"}], "]"}], "\[Rule]", "762.5646631180147`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "2"}], "]"}], "\[Rule]", "828.6074671241141`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "2"}], "]"}], "\[Rule]", "897.3884428212137`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "2"}], "]"}], "\[Rule]", "968.9075013523542`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "2"}], "]"}], "\[Rule]", "1043.1645615911204`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "2"}], "]"}], "\[Rule]", "1120.159549213449`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "2"}], "]"}], "\[Rule]", "1199.8923959092504`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "2"}], "]"}], "\[Rule]", "1282.3630387088056`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "2"}], "]"}], "\[Rule]", "1367.5714194040618`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "2"}], "]"}], "\[Rule]", "1455.5174840488992`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "2"}], "]"}], "\[Rule]", "1546.2011825255092`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052743258983707`*^9, 3.60527960217765*^9, 
  3.6058810687478313`*^9, 3.605926967095703*^9, 3.6059453940350122`*^9, 
  3.624202676314287*^9, 3.624211477565443*^9, 3.6242232766633987`*^9, 
  3.6242272928777437`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", "1.3131031545257479`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "4.09778191266218`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "8.336276201137014`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "14.00004923485325`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "21.060555980574573`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", "29.491819942825643`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", "39.27069147419623`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", "50.376563537379845`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", "62.79100464449831`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", "76.49742220302618`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", "91.48077887424385`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", "107.72735980504757`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", "125.2245827623448`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", "143.96084292382616`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "2"}], "]"}], "\[Rule]", "163.92538527077525`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "2"}], "]"}], "\[Rule]", "185.1081989174497`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "2"}], "]"}], "\[Rule]", "207.49992893279514`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "2"}], "]"}], "\[Rule]", "231.09180219342633`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "2"}], "]"}], "\[Rule]", "255.8755645715261`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "2"}], "]"}], "\[Rule]", "281.84342734838`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "2"}], "]"}], "\[Rule]", "308.9880211935556`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "2"}], "]"}], "\[Rule]", "337.3023563942632`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "2"}], "]"}], "\[Rule]", "366.7797882848579`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "2"}], "]"}], "\[Rule]", "397.4139870321565`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "2"}], "]"}], "\[Rule]", "429.1989110927683`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "2"}], "]"}], "\[Rule]", "462.1287837847602`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "2"}], "]"}], "\[Rule]", "496.19807251580727`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "2"}], "]"}], "\[Rule]", "531.4014702895117`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "2"}], "]"}], "\[Rule]", "567.7338791753937`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "2"}], "]"}], "\[Rule]", "605.1903954795898`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "2"}], "]"}], "\[Rule]", "643.7662963951725`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "2"}], "]"}], "\[Rule]", "683.4570279452595`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "2"}], "]"}], "\[Rule]", "724.2581940602068`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052743258983707`*^9, 3.60527960217765*^9, 
  3.6058810687478313`*^9, 3.605926967095703*^9, 3.6059453940350122`*^9, 
  3.624202676314287*^9, 3.624211477565443*^9, 3.6242232766633987`*^9, 
  3.6242280850657053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274332255231*^9, 3.605274333174096*^9}, {3.62420269344489*^9, 
  3.624202705470723*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.60527460560678*^9, 3.605280828882329*^9, 
  3.605882352893524*^9, 3.605946623416472*^9, 3.624202709184999*^9, 
  3.624212391038886*^9, 3.624228085170766*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", "3.2082051404220637`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "12.84436397145511`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "32.13602983554326`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "64.30344451982958`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "112.56271452571563`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", "180.12696560034698`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", "270.2071551314764`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "3"}], "]"}], "\[Rule]", "386.0126275006403`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "3"}], "]"}], "\[Rule]", "530.7514964843349`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "3"}], "]"}], "\[Rule]", "707.6309149961858`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "\[Rule]", "919.8572702647244`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "3"}], "]"}], "\[Rule]", "1170.6363284381086`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "3"}], "]"}], "\[Rule]", "1463.1733440208134`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "3"}], "]"}], "\[Rule]", "1800.6731442762764`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "3"}], "]"}], "\[Rule]", "2186.340195425467`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "3"}], "]"}], "\[Rule]", "2623.378655350815`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "3"}], "]"}], "\[Rule]", "3114.992416121612`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "3"}], "]"}], "\[Rule]", "3664.3851387211316`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "3"}], "]"}], "\[Rule]", "4274.76028171403`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "3"}], "]"}], "\[Rule]", "4949.321125144209`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "3"}], "]"}], "\[Rule]", "5691.270790634612`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "3"}], "]"}], "\[Rule]", "6503.812258430182`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "3"}], "]"}], "\[Rule]", "7390.1483819564355`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "3"}], "]"}], "\[Rule]", "8353.4819003408`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "3"}], "]"}], "\[Rule]", "9397.015449249411`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "3"}], "]"}], "\[Rule]", "10523.951570320585`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "3"}], "]"}], "\[Rule]", "11737.492719420712`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "3"}], "]"}], "\[Rule]", "13040.841273905658`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "3"}], "]"}], "\[Rule]", "14437.19953903711`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "3"}], "]"}], "\[Rule]", "15929.769753676766`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "3"}], "]"}], "\[Rule]", "17521.75409536007`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "3"}], "]"}], "\[Rule]", "19216.354684834212`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "3"}], "]"}], "\[Rule]", "21016.77359013146`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.60527460560678*^9, 3.605280828882329*^9, 
  3.605882352893524*^9, 3.605946623416472*^9, 3.624202709184999*^9, 
  3.624212391038886*^9, 3.624228604706818*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", "1.3676895225207077`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "5.694741102871213`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "14.590412328636889`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "29.645382121772887`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "52.42393744119618`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", "84.46374520958666`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", "127.27762147987622`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "3"}], "]"}], "\[Rule]", "182.3557181305978`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "3"}], "]"}], "\[Rule]", "251.16763710448024`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "3"}], "]"}], "\[Rule]", "335.1643318680719`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "\[Rule]", "435.77977407950664`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "3"}], "]"}], "\[Rule]", "554.4324024763217`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "3"}], "]"}], "\[Rule]", "692.5263815973198`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "3"}], "]"}], "\[Rule]", "851.4526983731381`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "3"}], "]"}], "\[Rule]", "1032.5901216853922`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "3"}], "]"}], "\[Rule]", "1237.3060462860497`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "3"}], "]"}], "\[Rule]", "1466.957238927778`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "3"}], "]"}], "\[Rule]", "1722.8905014775623`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "3"}], "]"}], "\[Rule]", "2006.4432632151163`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "3"}], "]"}], "\[Rule]", "2318.9441124095797`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "3"}], "]"}], "\[Rule]", "2661.713275552588`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "3"}], "]"}], "\[Rule]", "3036.0630512326347`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "3"}], "]"}], "\[Rule]", "3443.298204502912`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "3"}], "]"}], "\[Rule]", "3884.7163266709463`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "3"}], "]"}], "\[Rule]", "4361.608164681917`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "3"}], "]"}], "\[Rule]", "4875.257923645336`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "3"}], "]"}], "\[Rule]", "5426.9435455403145`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "3"}], "]"}], "\[Rule]", "6017.936966707434`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "3"}], "]"}], "\[Rule]", "6649.504356378301`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "3"}], "]"}], "\[Rule]", "7322.906338194658`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "3"}], "]"}], "\[Rule]", "8039.398196416455`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "3"}], "]"}], "\[Rule]", "8800.23006830451`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "3"}], "]"}], "\[Rule]", "9606.647123981624`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.60527460560678*^9, 3.605280828882329*^9, 
  3.605882352893524*^9, 3.605946623416472*^9, 3.624202709184999*^9, 
  3.624212391038886*^9, 3.624229299131057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.605274857941684*^9, 3.605281962215817*^9, 
  3.605883492073648*^9, 3.605947712709358*^9, 3.624202738600944*^9, 
  3.624213212612788*^9, 3.624220604875011*^9, 3.624221139425076*^9, 
  3.62422929919099*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", "3.5260617019543385`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "17.82842370336125`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "53.91329691651435`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "126.54642426295038`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "254.25191060284774`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", "459.3102767431793`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", "767.7566621820392`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", "1209.3793240375444`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", "1817.7184153662124`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", "2630.064993458885`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", "3687.4602100362463`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", "5034.694643950496`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", "6720.307745782376`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", "8796.587370931093`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", "11319.569383334356`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "4"}], "]"}], "\[Rule]", "14349.037316117716`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "4"}], "]"}], "\[Rule]", "17948.52207858171`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "4"}], "]"}], "\[Rule]", "22185.301701264685`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "4"}], "]"}], "\[Rule]", "27130.40111257434`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "4"}], "]"}], "\[Rule]", "32858.59194181522`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "4"}], "]"}], "\[Rule]", "39448.39234446195`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "4"}], "]"}], "\[Rule]", "46982.06684631871`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "4"}], "]"}], "\[Rule]", "55545.626203824184`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "4"}], "]"}], "\[Rule]", "65228.82727824617`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "4"}], "]"}], "\[Rule]", "76125.17292189757`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "4"}], "]"}], "\[Rule]", "88331.91187481451`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "4"}], "]"}], "\[Rule]", "101950.0386705866`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "4"}], "]"}], "\[Rule]", "117084.29355023232`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "4"}], "]"}], "\[Rule]", "133843.1623831798`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "4"}], "]"}], "\[Rule]", "152338.87659454727`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "4"}], "]"}], "\[Rule]", "172687.4130980336`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "4"}], "]"}], "\[Rule]", "195008.49423382257`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "4"}], "]"}], "\[Rule]", "219425.58771098385`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605274857941684*^9, 3.605281962215817*^9, 
  3.605883492073648*^9, 3.605947712709358*^9, 3.624202738600944*^9, 
  3.624213212612788*^9, 3.624220604875011*^9, 3.624221139425076*^9, 
  3.6242297526639423`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", "1.4391626025343551`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "7.505214403448782`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "23.188594115962164`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "55.27512036399736`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "112.32202632193514`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", "204.63036000074766`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", "344.2178868053541`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", "544.7937762964095`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", "821.735358865711`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", "1192.0668860807698`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", "1674.4401143194018`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", "2289.116507531228`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", "3057.950864757637`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", "4004.3761988204155`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", "5153.389715337454`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "4"}], "]"}], "\[Rule]", "6531.53976251071`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "4"}], "]"}], "\[Rule]", "8166.913640852311`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "4"}], "]"}], "\[Rule]", "10089.126178019953`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "4"}], "]"}], "\[Rule]", "12329.308987439248`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "4"}], "]"}], "\[Rule]", "14920.100340728837`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "4"}], "]"}], "\[Rule]", "17895.635593452822`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "4"}], "]"}], "\[Rule]", "21291.538111710823`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "4"}], "]"}], "\[Rule]", "25144.91065380222`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "4"}], "]"}], "\[Rule]", "29494.32716688695`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "4"}], "]"}], "\[Rule]", "34379.82496339164`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "4"}], "]"}], "\[Rule]", "39842.89724602428`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "4"}], "]"}], "\[Rule]", "45926.485953783325`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "4"}], "]"}], "\[Rule]", "52674.97490437709`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "4"}], "]"}], "\[Rule]", "60134.18321108518`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "4"}], "]"}], "\[Rule]", "68351.35895436433`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "4"}], "]"}], "\[Rule]", "77375.1730904748`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "4"}], "]"}], "\[Rule]", "87255.71358113298`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "4"}], "]"}], "\[Rule]", "98044.47972971087`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605274857941684*^9, 3.605281962215817*^9, 
  3.605883492073648*^9, 3.605947712709358*^9, 3.624202738600944*^9, 
  3.624213212612788*^9, 3.624220604875011*^9, 3.624221139425076*^9, 
  3.624230347222032*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "5"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}, {3.624202774747059*^9, 3.624202776369627*^9}}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.605275048356167*^9, 3.6052830464429398`*^9, 
  3.605884486198807*^9, 3.605948677207478*^9, 3.624202778621922*^9, 
  3.6242303472836857`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "3.8743416978801393`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "23.660237535521443`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "83.92657695331866`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "226.16156089676804`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", "513.1642577995053`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", "1033.436117569739`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "5"}], "]"}], "\[Rule]", "1905.5713998099611`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "5"}], "]"}], "\[Rule]", "3282.646347198314`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "5"}], "]"}], "\[Rule]", "5356.607194976667`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "5"}], "]"}], "\[Rule]", "8362.657170299803`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "5"}], "]"}], "\[Rule]", "12583.642634646123`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "5"}], "]"}], "\[Rule]", "18354.438503604775`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "5"}], "]"}], "\[Rule]", "26066.33305648434`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "5"}], "]"}], "\[Rule]", "36171.41222826633`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "5"}], "]"}], "\[Rule]", "49186.94345967506`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "5"}], "]"}], "\[Rule]", "65699.75916749628`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "5"}], "]"}], "\[Rule]", "86370.63988631147`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "5"}], "]"}], "\[Rule]", "111938.69712402887`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "5"}], "]"}], "\[Rule]", "143225.75596654156`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "5"}], "]"}], "\[Rule]", "181140.73746116163`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "5"}], "]"}], "\[Rule]", "226684.04080387903`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "5"}], "]"}], "\[Rule]", "280951.92535173974`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "5"}], "]"}], "\[Rule]", "345140.8924785653`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "5"}], "]"}], "\[Rule]", "420552.0672896928`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "5"}], "]"}], "\[Rule]", "508595.58020930894`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "5"}], "]"}], "\[Rule]", "610794.9484521766`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "5"}], "]"}], "\[Rule]", "728791.4573900916`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "5"}], "]"}], "\[Rule]", "864348.5418221296`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "5"}], "]"}], "\[Rule]", "1.0193561671566892`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "5"}], "]"}], "\[Rule]", "1.195835210512428`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "5"}], "]"}], "\[Rule]", "1.3959418417444017`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "5"}], "]"}], "\[Rule]", "1.6219719044010378`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "5"}], "]"}], "\[Rule]", "1.8763652966169992`*^6"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.605275048356167*^9, 3.6052830464429398`*^9, 
  3.605884486198807*^9, 3.605948677207478*^9, 3.624202778621922*^9, 
  3.624230740769693*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "1.5259072630372152`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "9.564795815729443`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "34.59678497613944`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "94.63406494654394`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", "217.23941037721403`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", "441.5161958297347`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "5"}], "]"}], "\[Rule]", "820.0687493136057`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "5"}], "]"}], "\[Rule]", "1420.9342727439357`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "5"}], "]"}], "\[Rule]", "2329.4883131622496`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "5"}], "]"}], "\[Rule]", "3650.32589734612`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "5"}], "]"}], "\[Rule]", "5509.12033618285`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "5"}], "]"}], "\[Rule]", "8054.461521187812`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "5"}], "]"}], "\[Rule]", "11459.675337618271`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "5"}], "]"}], "\[Rule]", "15924.625631714815`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "5"}], "]"}], "\[Rule]", "21677.500002161283`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "5"}], "]"}], "\[Rule]", "28976.580539410672`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "5"}], "]"}], "\[Rule]", "38112.00050981033`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "5"}], "]"}], "\[Rule]", "49407.48787224815`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "5"}], "]"}], "\[Rule]", "63222.09642093859`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "5"}], "]"}], "\[Rule]", "79951.9252667338`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "5"}], "]"}], "\[Rule]", "100031.82729901382`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "5"}], "]"}], "\[Rule]", "123937.1072090911`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "5"}], "]"}], "\[Rule]", "152185.20960274848`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "5"}], "]"}], "\[Rule]", "185337.3976828196`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "5"}], "]"}], "\[Rule]", "224000.42294164482`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "5"}], "]"}], "\[Rule]", "268828.186266953`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "5"}], "]"}], "\[Rule]", "320523.3908325569`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "5"}], "]"}], "\[Rule]", "379839.1871166286`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "5"}], "]"}], "\[Rule]", "447580.810364754`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "5"}], "]"}], "\[Rule]", "524607.210792055`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "5"}], "]"}], "\[Rule]", "611832.6767980683`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "5"}], "]"}], "\[Rule]", "710228.4514494798`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "5"}], "]"}], "\[Rule]", "820824.3424689977`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605275048356167*^9, 3.6052830464429398`*^9, 
  3.605884486198807*^9, 3.605948677207478*^9, 3.624202778621922*^9, 
  3.624231246412018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "6"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}, {3.62420279034564*^9, 3.624202792360776*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.6052751875597982`*^9, 3.6052839731538553`*^9, 
  3.6058853378741493`*^9, 3.605949520446113*^9, 3.624202793262351*^9, 
  3.624231246471777*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", "4.254865329870315`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "30.454088822351512`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "123.97823280773258`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "377.27386083360415`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "954.3590996877168`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", "2120.4629185065487`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", "4276.798262955627`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", "8000.4682532419265`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", "14089.504429514012`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", "23613.036049114326`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", "37966.589539371336`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", "58932.51732469689`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", "88745.55535528362`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", "130163.5087598368`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "6"}], "]"}], "\[Rule]", "186543.06512566458`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "6"}], "]"}], "\[Rule]", "261920.734977353`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "6"}], "]"}], "\[Rule]", "361098.91908203287`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "6"}], "]"}], "\[Rule]", "489737.1022567511`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "6"}], "]"}], "\[Rule]", "654448.1733933238`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "6"}], "]"}], "\[Rule]", "862899.8714496613`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "6"}], "]"}], "\[Rule]", "1.1239213571850138`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "6"}], "]"}], "\[Rule]", "1.4476149104408391`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "6"}], "]"}], "\[Rule]", "1.8454727527897716`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "6"}], "]"}], "\[Rule]", "2.3304989953930145`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "6"}], "]"}], "\[Rule]", "2.917336711921999`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "6"}], "]"}], "\[Rule]", "3.6224001364135738`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "6"}], "]"}], "\[Rule]", "4.464011985939759`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "6"}], "]"}], "\[Rule]", "5.462545907983446`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "6"}], "]"}], "\[Rule]", "6.640574052420514`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "6"}], "]"}], "\[Rule]", "8.0230197680169055`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "6"}], "]"}], "\[Rule]", "9.637315423356397`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "6"}], "]"}], "\[Rule]", "1.151356535212109`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "6"}], "]"}], "\[Rule]", "1.3684713922652658`*^7"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.6052751875597982`*^9, 3.6052839731538553`*^9, 
  3.6058853378741493`*^9, 3.605949520446113*^9, 3.624202793262351*^9, 
  3.6242416013896923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", "1.6266754579741611`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "11.91056850641238`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "49.3617713157334`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "152.37013014247412`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "389.9146075401165`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", "874.5528068720253`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", "1777.6582448388363`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", "3346.8733840781356`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", "5925.748247564961`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", "9975.53664282499`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", "16099.12423024791`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", "25067.064725108725`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", "37845.70238055884`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", "55627.36055593622`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "6"}], "]"}], "\[Rule]", "79862.57764569992`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "6"}], "]"}], "\[Rule]", "112294.37294919723`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "6"}], "]"}], "\[Rule]", "154994.5262209693`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "6"}], "]"}], "\[Rule]", "210401.85567454505`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "6"}], "]"}], "\[Rule]", "281362.4801366161`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "6"}], "]"}], "\[Rule]", "371172.05187780724`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "6"}], "]"}], "\[Rule]", "483619.94739348826`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "6"}], "]"}], "\[Rule]", "623035.4040839359`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "6"}], "]"}], "\[Rule]", "794335.5913966635`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "6"}], "]"}], "\[Rule]", "1.0030756055526952`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "6"}], "]"}], "\[Rule]", "1.2555003774894667`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "6"}], "]"}], "\[Rule]", "1.558598484121574`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "6"}], "]"}], "\[Rule]", "1.9201578534515693`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "6"}], "]"}], "\[Rule]", "2.3488233544605337`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "6"}], "]"}], "\[Rule]", "2.8541562630758863`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "6"}], "]"}], "\[Rule]", "3.4466955958549054`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "6"}], "]"}], "\[Rule]", "4.13802130333942`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "6"}], "]"}], "\[Rule]", "4.940819315332415`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "6"}], "]"}], "\[Rule]", "5.868948430623181`*^6"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6052751875597982`*^9, 3.6052839731538553`*^9, 
  3.6058853378741493`*^9, 3.605949520446113*^9, 3.624202793262351*^9, 
  3.624260877823056*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}, {3.624202802697905*^9, 3.624202803832521*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.605275283343039*^9, 3.60528476406033*^9, 
  3.6058860539316998`*^9, 3.605950234363666*^9, 3.6242028045704308`*^9, 
  3.624260877886615*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", "4.670896451452434`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "7"}], "]"}], "\[Rule]", "38.33938877326653`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", "176.1798343722778`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "7"}], "]"}], "\[Rule]", "597.5813534323325`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", "1667.6830776064032`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "7"}], "]"}], "\[Rule]", "4053.078411489398`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "7"}], "]"}], "\[Rule]", "8877.691294234597`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "7"}], "]"}], "\[Rule]", "17924.827451661353`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "7"}], "]"}], "\[Rule]", "33891.40290371603`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "7"}], "]"}], "\[Rule]", "60700.3510702626`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "\[Rule]", "103877.20890286085`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "7"}], "]"}], "\[Rule]", "170996.88163308386`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "7"}], "]"}], "\[Rule]", "272206.58498768846`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "7"}], "]"}], "\[Rule]", "420830.96307542006`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "7"}], "]"}], "\[Rule]", "634065.3795898602`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "7"}], "]"}], "\[Rule]", "933763.3794862109`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "7"}], "]"}], "\[Rule]", "1.3473243178663882`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "7"}], "]"}], "\[Rule]", "1.9086871524366513`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "7"}], "]"}], "\[Rule]", "2.6594363955770326`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "7"}], "]"}], "\[Rule]", "3.650026221775145`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "7"}], "]"}], "\[Rule]", "4.9411287259227475`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "7"}], "]"}], "\[Rule]", "6.605112327747149`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "7"}], "]"}], "\[Rule]", "8.727656317446863`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "7"}], "]"}], "\[Rule]", "1.1409507537418894`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "7"}], "]"}], "\[Rule]", "1.4768385194800775`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "7"}], "]"}], "\[Rule]", "1.894103979940157`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "7"}], "]"}], "\[Rule]", "2.4085472221460562`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "7"}], "]"}], "\[Rule]", "3.038331886354911`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "7"}], "]"}], "\[Rule]", "3.804240894081759`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "7"}], "]"}], "\[Rule]", "4.7299499863685906`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "7"}], "]"}], "\[Rule]", "5.842319671698021`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "7"}], "]"}], "\[Rule]", "7.171706182943003`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "7"}], "]"}], "\[Rule]", "8.752292042735772`*^7"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605275283343039*^9, 3.60528476406033*^9, 
  3.6058860539316998`*^9, 3.605950234363666*^9, 3.6242028045704308`*^9, 
  3.624261174726314*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", "1.7410023923084512`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "7"}], "]"}], "\[Rule]", "14.582361823257491`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", "68.12134994971483`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "7"}], "]"}], "\[Rule]", "234.21143894497928`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", "661.0279977758792`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "7"}], "]"}], "\[Rule]", "1621.8013213143238`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "7"}], "]"}], "\[Rule]", "3580.801674526011`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "7"}], "]"}], "\[Rule]", "7279.1250705731045`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "7"}], "]"}], "\[Rule]", "13842.794036206507`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "7"}], "]"}], "\[Rule]", "24915.655414796332`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "\[Rule]", "42819.52746891199`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "7"}], "]"}], "\[Rule]", "70744.0210723324`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "7"}], "]"}], "\[Rule]", "112968.43443545586`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "7"}], "]"}], "\[Rule]", "175118.0973752138`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "7"}], "]"}], "\[Rule]", "264457.51941439`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "7"}], "]"}], "\[Rule]", "390222.6757873787`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "7"}], "]"}], "\[Rule]", "563994.7465728278`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "7"}], "]"}], "\[Rule]", "800117.6065220829`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "7"}], "]"}], "\[Rule]", "1.116161346578686`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "7"}], "]"}], "\[Rule]", "1.533434092477942`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "7"}], "]"}], "\[Rule]", "2.0775443710807734`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "7"}], "]"}], "\[Rule]", "2.779016261149168`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "7"}], "]"}], "\[Rule]", "3.673959552038511`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "7"}], "]"}], "\[Rule]", "4.804797121201083`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "7"}], "]"}], "\[Rule]", "6.221051729408703`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "7"}], "]"}], "\[Rule]", "7.980194421161357`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "7"}], "]"}], "\[Rule]", "1.014855670680864`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "7"}], "]"}], "\[Rule]", "1.2802308692433095`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "7"}], "]"}], "\[Rule]", "1.602850531349351`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "7"}], "]"}], "\[Rule]", "1.992620281857211`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "7"}], "]"}], "\[Rule]", "2.460764764028219`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "7"}], "]"}], "\[Rule]", "3.0199539781449515`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "7"}], "]"}], "\[Rule]", "3.68443728360557`*^7"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605275283343039*^9, 3.60528476406033*^9, 
  3.6058860539316998`*^9, 3.605950234363666*^9, 3.6242028045704308`*^9, 
  3.624261547160982*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}, {3.624202890105789*^9, 3.624202891329029*^9}}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.6242028920148993`*^9, 3.624261547236657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", "5.126075533978386`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "8"}], "]"}], "\[Rule]", "47.46202510215598`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", "242.99911121996416`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "8"}], "]"}], "\[Rule]", "909.072076964737`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", "2774.6480675891994`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", "7322.848858465326`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", "17312.10574196765`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", "37529.36665768842`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", "75835.79516401797`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", "144572.42010860678`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", "262400.21321748936`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", "456656.08930242783`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", "766313.3404563513`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", "1.2456420315566317`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "8"}], "]"}], "\[Rule]", "1.9686718997128916`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "8"}], "]"}], "\[Rule]", "3.0345673150595324`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "8"}], "]"}], "\[Rule]", "4.574030874572893`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "8"}], "]"}], "\[Rule]", "6.75685921444869`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "8"}], "]"}], "\[Rule]", "9.800781640058683`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "8"}], "]"}], "\[Rule]", "1.3981719185659615`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "8"}], "]"}], "\[Rule]", "1.964560872889039`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "8"}], "]"}], "\[Rule]", "2.7221943797695912`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "8"}], "]"}], "\[Rule]", "3.7239190719687596`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "8"}], "]"}], "\[Rule]", "5.0342245776111424`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "8"}], "]"}], "\[Rule]", "6.731210603456938`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "8"}], "]"}], "\[Rule]", "8.908793354644296`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "8"}], "]"}], "\[Rule]", "1.1679169960661605`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "8"}], "]"}], "\[Rule]", "1.5175560278460222`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "8"}], "]"}], "\[Rule]", "1.95552461447559`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "8"}], "]"}], "\[Rule]", "2.500292885069326`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "8"}], "]"}], "\[Rule]", "3.173442631316239`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "8"}], "]"}], "\[Rule]", "4.0000732118162197`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "8"}], "]"}], "\[Rule]", "5.0092459312699795`*^8"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.6242028920148993`*^9, 3.6242618088058*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", "1.868987234648396`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "8"}], "]"}], "\[Rule]", "17.623732424535756`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", "91.61662707183734`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "8"}], "]"}], "\[Rule]", "347.17268325556887`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", "1071.2596646172465`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", "2853.791709562673`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", "6801.145205979623`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", "14846.403730755614`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", "30181.747565687318`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", "57841.26489811339`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", "105465.28893102803`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", "184280.16036754457`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", "310330.08053060976`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", "506000.4589403792`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "8"}], "]"}], "\[Rule]", "801874.8724806197`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "8"}], "]"}], "\[Rule]", "1.238970443110656`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "8"}], "]"}], "\[Rule]", "1.8713991089975715`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "8"}], "]"}], "\[Rule]", "2.769504911362019`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "8"}], "]"}], "\[Rule]", "4.023530047509338`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "8"}], "]"}], "\[Rule]", "5.747865050585918`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "8"}], "]"}], "\[Rule]", "8.085941049576724`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "8"}], "]"}], "\[Rule]", "1.1215824639863485`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "8"}], "]"}], "\[Rule]", "1.5356578456128616`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "8"}], "]"}], "\[Rule]", "2.0775453086276695`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "8"}], "]"}], "\[Rule]", "2.7795978498047248`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "8"}], "]"}], "\[Rule]", "3.6807025669743635`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "8"}], "]"}], "\[Rule]", "4.827291162358899`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "8"}], "]"}], "\[Rule]", "6.2744623555176616`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "8"}], "]"}], "\[Rule]", "8.08722402358091`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "8"}], "]"}], "\[Rule]", "1.0341863133667526`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "8"}], "]"}], "\[Rule]", "1.312745177852278`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "8"}], "]"}], "\[Rule]", "1.6547497871519414`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "8"}], "]"}], "\[Rule]", "2.0721749301274684`*^8"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.6242028920148993`*^9, 3.624262147380068*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "9"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605270870700655*^9, 3.605270872299872*^9}, {
  3.60527124850204*^9, 3.6052714164211693`*^9}, {3.605271529394699*^9, 
  3.6052715628991013`*^9}, {3.6052730245807123`*^9, 3.605273047307242*^9}, {
  3.605274347194128*^9, 3.605274348421073*^9}, {3.624202723652807*^9, 
  3.624202734533251*^9}, {3.62420291440452*^9, 3.624202915244893*^9}}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.605275346105432*^9, 3.605285554258979*^9, 
  3.60588666268766*^9, 3.605950883242535*^9, 3.624202916321541*^9, 
  3.624262147445924*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "9"}], "]"}], "\[Rule]", "5.624339224042592`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "9"}], "]"}], "\[Rule]", "57.98610457061342`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "9"}], "]"}], "\[Rule]", "327.31322960840805`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "9"}], "]"}], "\[Rule]", "1338.8657499315057`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "9"}], "]"}], "\[Rule]", "4436.852127921608`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "9"}], "]"}], "\[Rule]", "12637.427658403567`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "9"}], "]"}], "\[Rule]", "32075.43947047987`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "9"}], "]"}], "\[Rule]", "74311.3737975328`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "9"}], "]"}], "\[Rule]", "159834.9626019663`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "9"}], "]"}], "\[Rule]", "323180.1178694477`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "\[Rule]", "620152.282110267`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "9"}], "]"}], "\[Rule]", "1.1377639119163656`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "9"}], "]"}], "\[Rule]", "2.0075766469458276`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "9"}], "]"}], "\[Rule]", "3.423259758641498`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "9"}], "]"}], "\[Rule]", "5.663293720622642`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "9"}], "]"}], "\[Rule]", "9.11987519538815`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "9"}], "]"}], "\[Rule]", "1.433521538918284`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "9"}], "]"}], "\[Rule]", "2.204656758811834`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "9"}], "]"}], "\[Rule]", "3.3241471753478646`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "9"}], "]"}], "\[Rule]", "4.9224864322197765`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "9"}], "]"}], "\[Rule]", "7.169986982944022`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "9"}], "]"}], "\[Rule]", "1.0286426764374116`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "9"}], "]"}], "\[Rule]", "1.4552481198100877`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "9"}], "]"}], "\[Rule]", "2.0323177644161403`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "9"}], "]"}], "\[Rule]", "2.804362955945782`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "9"}], "]"}], "\[Rule]", "3.826732856143166`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "9"}], "]"}], "\[Rule]", "5.1677294365833724`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "9"}], "]"}], "\[Rule]", "6.911040515585554`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "9"}], "]"}], "\[Rule]", "9.158525434843295`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "9"}], "]"}], "\[Rule]", "1.2033390395217981`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "9"}], "]"}], "\[Rule]", "1.5683792976015086`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "9"}], "]"}], "\[Rule]", "2.0286917948945258`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "9"}], "]"}], "\[Rule]", "2.6053569166860914`*^9"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.605275346105432*^9, 3.605285554258979*^9, 
  3.60588666268766*^9, 3.605950883242535*^9, 3.624202916321541*^9, 
  3.6242623551599083`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "9"}], "]"}], "\[Rule]", "2.0111084478248196`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "9"}], "]"}], "\[Rule]", "21.08275082849839`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "9"}], "]"}], "\[Rule]", "120.70629894806996`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "9"}], "]"}], "\[Rule]", "499.7955187099817`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "9"}], "]"}], "\[Rule]", "1673.7869758303073`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "9"}], "]"}], "\[Rule]", "4811.224374982329`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "9"}], "]"}], "\[Rule]", "12309.449234948146`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "9"}], "]"}], "\[Rule]", "28718.671217176605`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "9"}], "]"}], "\[Rule]", "62152.68993037839`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "9"}], "]"}], "\[Rule]", "126356.84337869543`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "\[Rule]", "243639.32646763258`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "9"}], "]"}], "\[Rule]", "448910.8191077764`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "9"}], "]"}], "\[Rule]", "795119.3532172489`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "9"}], "]"}], "\[Rule]", "1.3604124996271608`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "9"}], "]"}], "\[Rule]", "2.2574072401498295`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "9"}], "]"}], "\[Rule]", "3.6449992795488634`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "9"}], "]"}], "\[Rule]", "5.743198021366746`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "9"}], "]"}], "\[Rule]", "8.851530956677975`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "9"}], "]"}], "\[Rule]", "1.3371621773475459`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "9"}], "]"}], "\[Rule]", "1.983461006551833`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "9"}], "]"}], "\[Rule]", "2.8934147083213456`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "9"}], "]"}], "\[Rule]", "4.156577150669053`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "9"}], "]"}], "\[Rule]", "5.887354171485357`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "9"}], "]"}], "\[Rule]", "8.230487645693366`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "9"}], "]"}], "\[Rule]", "1.1367463418881375`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "9"}], "]"}], "\[Rule]", "1.5523954259978434`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "9"}], "]"}], "\[Rule]", "2.0978417401172552`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "9"}], "]"}], "\[Rule]", "2.8071974936793476`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "9"}], "]"}], "\[Rule]", "3.72197143429461`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "9"}], "]"}], "\[Rule]", "4.892355565498987`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "9"}], "]"}], "\[Rule]", "6.378684139927182`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "9"}], "]"}], "\[Rule]", "8.253081521763494`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "9"}], "]"}], "\[Rule]", "1.0601316524698956`*^9"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.605275346105432*^9, 3.605285554258979*^9, 
  3.60588666268766*^9, 3.605950883242535*^9, 3.624202916321541*^9, 
  3.624262605643426*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6242030159372063`*^9, 3.6242030164628677`*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.624262605696762*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "10"}], "]"}], "\[Rule]", "6.169953682884889`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "10"}], "]"}], "\[Rule]", "70.09599665012273`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "10"}], "]"}], "\[Rule]", "432.469338803993`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "10"}], "]"}], "\[Rule]", "1920.1997451055045`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "10"}], "]"}], "\[Rule]", "6866.242898592598`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", "20994.007848274203`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", "56942.65131150418`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", "140415.47012647215`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", "320320.5738152165`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", "684750.6582744858`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", "1.3852266106658343`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", "2.6723174553382085`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", "4.9465564008643`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", "8.829509067900559`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "10"}], "]"}], "\[Rule]", "1.5260924964680815`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "10"}], "]"}], "\[Rule]", "2.5629126528898235`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "10"}], "]"}], "\[Rule]", "4.194317116825987`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "10"}], "]"}], "\[Rule]", "6.705687030329058`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "10"}], "]"}], "\[Rule]", "1.0495647504070698`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "10"}], "]"}], "\[Rule]", "1.6112575037912259`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "10"}], "]"}], "\[Rule]", "2.4300426836584947`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "10"}], "]"}], "\[Rule]", "3.605570649786392`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "10"}], "]"}], "\[Rule]", "5.269763352935727`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "10"}], "]"}], "\[Rule]", "7.595385963138909`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "10"}], "]"}], "\[Rule]", "1.0806437362680306`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "10"}], "]"}], "\[Rule]", "1.519065602831979`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "10"}], "]"}], "\[Rule]", "2.1114472701844797`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "10"}], "]"}], "\[Rule]", "2.904077875656772`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "10"}], "]"}], "\[Rule]", "3.954991940584149`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "10"}], "]"}], "\[Rule]", "5.33643639639771`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "10"}], "]"}], "\[Rule]", "7.137755135603467`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "10"}], "]"}], "\[Rule]", "9.468745807675205`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "10"}], "]"}], "\[Rule]", 
    "1.246354879162949`*^10"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624262833273324*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "10"}], "]"}], "\[Rule]", "2.168119597959318`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "10"}], "]"}], "\[Rule]", "25.012721176250245`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "10"}], "]"}], "\[Rule]", "156.38300860303934`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "10"}], "]"}], "\[Rule]", "702.428316905325`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "10"}], "]"}], "\[Rule]", "2537.3037897263857`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", "7827.434412620008`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", "21398.51295601268`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", "53137.03261486166`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", "121974.91320750622`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", "262199.49266531284`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", "533065.5988861244`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", "1.0329653234900981`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", "1.9197381813982094`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", "3.4390832143274485`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "10"}], "]"}], "\[Rule]", "5.963468903896995`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "10"}], "]"}], "\[Rule]", "1.0044430090863962`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "10"}], "]"}], "\[Rule]", "1.6481697011168186`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "10"}], "]"}], "\[Rule]", "2.641322358931582`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "10"}], "]"}], "\[Rule]", "4.143087378148786`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "10"}], "]"}], "\[Rule]", "6.37272895164496`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "10"}], "]"}], "\[Rule]", "9.628030510059293`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "10"}], "]"}], "\[Rule]", "1.4308219427116084`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "10"}], "]"}], "\[Rule]", "2.0942204081507608`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "10"}], "]"}], "\[Rule]", "3.022306152163664`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "10"}], "]"}], "\[Rule]", "4.304983215307619`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "10"}], "]"}], "\[Rule]", "6.057780539716198`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "10"}], "]"}], "\[Rule]", "8.427861748698151`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "10"}], "]"}], "\[Rule]", "1.1601162980682306`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "10"}], "]"}], "\[Rule]", "1.5810821377399426`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "10"}], "]"}], "\[Rule]", "2.1347073653740358`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "10"}], "]"}], "\[Rule]", "2.8568822105357375`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "10"}], "]"}], "\[Rule]", "3.7917084472457485`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "10"}], "]"}], "\[Rule]", "4.993056430691577`*^9"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.62426301481285*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "11"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203036329467*^9, 3.624203036759403*^9}}],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.6242630148687983`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "11"}], "]"}], "\[Rule]", "6.767559402402858`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "11"}], "]"}], "\[Rule]", "83.99865080504576`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "11"}], "]"}], "\[Rule]", "562.3533677623398`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "11"}], "]"}], "\[Rule]", "2693.5818792420305`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "11"}], "]"}], "\[Rule]", "10337.575245011594`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "11"}], "]"}], "\[Rule]", "33772.87742889317`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "11"}], "]"}], "\[Rule]", "97491.39183235451`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "11"}], "]"}], "\[Rule]", "254959.34678220376`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "11"}], "]"}], "\[Rule]", "614892.9183934227`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "11"}], "]"}], "\[Rule]", "1.3857133456186946`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "\[Rule]", "2.9476292410528567`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "11"}], "]"}], "\[Rule]", "5.965370661757515`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "11"}], "]"}], "\[Rule]", "1.1559109145224275`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "11"}], "]"}], "\[Rule]", "2.155669035249634`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "11"}], "]"}], "\[Rule]", "3.8857142436084256`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "11"}], "]"}], "\[Rule]", "6.794367623327023`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "11"}], "]"}], "\[Rule]", "1.1559424656955695`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "11"}], "]"}], "\[Rule]", "1.9184939226083368`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "11"}], "]"}], "\[Rule]", "3.1131072196877354`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "11"}], "]"}], "\[Rule]", "4.948592812580297`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "11"}], "]"}], "\[Rule]", "7.71901351615017`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "11"}], "]"}], "\[Rule]", "1.1832702346281736`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "11"}], "]"}], "\[Rule]", "1.784936515032614`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "11"}], "]"}], "\[Rule]", "2.652706437144072`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "11"}], "]"}], "\[Rule]", "3.8881186438256464`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "11"}], "]"}], "\[Rule]", "5.625783900245385`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "11"}], "]"}], "\[Rule]", "8.042450852213381`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "11"}], "]"}], "\[Rule]", "1.1368123657975426`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "11"}], "]"}], "\[Rule]", "1.5899604801348137`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "11"}], "]"}], "\[Rule]", "2.2016888872591263`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "11"}], "]"}], "\[Rule]", "3.0202890932228867`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "11"}], "]"}], "\[Rule]", "4.106705660417678`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "11"}], "]"}], "\[Rule]", 
    "5.5373470641252304`*^10"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6242631827385283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "11"}], "]"}], "\[Rule]", "2.340993543467779`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "11"}], "]"}], "\[Rule]", "29.472898944476995`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "11"}], "]"}], "\[Rule]", "199.79196764406456`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "11"}], "]"}], "\[Rule]", "967.5513000249953`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "11"}], "]"}], "\[Rule]", "3749.657102265092`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "11"}], "]"}], "\[Rule]", "12356.702622094808`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "11"}], "]"}], "\[Rule]", "35946.7389167255`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "11"}], "]"}], "\[Rule]", "94661.45403444528`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "11"}], "]"}], "\[Rule]", "229723.52870542294`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "11"}], "]"}], "\[Rule]", "520613.2809997328`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "\[Rule]", "1.1130489996621727`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "11"}], "]"}], "\[Rule]", "2.262919612269246`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "11"}], "]"}], "\[Rule]", "4.403115831098802`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "11"}], "]"}], "\[Rule]", "8.242436189580206`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "11"}], "]"}], "\[Rule]", "1.4908471140196886`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "11"}], "]"}], "\[Rule]", "2.6149659500286933`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "11"}], "]"}], "\[Rule]", "4.461563899501715`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "11"}], "]"}], "\[Rule]", "7.423965253436573`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "11"}], "]"}], "\[Rule]", "1.2075220430816975`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "11"}], "]"}], "\[Rule]", "1.9236146895403475`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "11"}], "]"}], "\[Rule]", "3.0064323111307466`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "11"}], "]"}], "\[Rule]", "4.6169146378057736`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "11"}], "]"}], "\[Rule]", "6.975901380778472`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "11"}], "]"}], "\[Rule]", "1.0382775944424145`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "11"}], "]"}], "\[Rule]", "1.5238868996891778`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "11"}], "]"}], "\[Rule]", "2.2076591737546883`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "11"}], "]"}], "\[Rule]", "3.159542005887818`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "11"}], "]"}], "\[Rule]", "4.470601908128113`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "11"}], "]"}], "\[Rule]", "6.258398393483792`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "11"}], "]"}], "\[Rule]", "8.673487840463276`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "11"}], "]"}], "\[Rule]", "1.1907247941501534`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "11"}], "]"}], "\[Rule]", "1.6201238361110199`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "11"}], "]"}], "\[Rule]", 
    "2.185834038478603`*^10"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263308942719*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "12"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203049464994*^9, 3.624203050166526*^9}}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.6242633089976587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "12"}], "]"}], "\[Rule]", "7.4222174222206805`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "12"}], "]"}], "\[Rule]", "99.92619581902434`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "12"}], "]"}], "\[Rule]", "721.4681563392757`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "12"}], "]"}], "\[Rule]", "3708.135823402027`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "12"}], "]"}], "\[Rule]", "15203.47576230936`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "12"}], "]"}], "\[Rule]", "52855.73934821559`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", "161799.14393832715`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", "447310.8631554822`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", "1.1372166905838524`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", "2.694724646826239`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", "6.013165654534752`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", "1.273903030988111`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", "2.578978847246876`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", "5.015951597255586`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "12"}], "]"}], "\[Rule]", "9.413976977331127`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "12"}], "]"}], "\[Rule]", "1.7112708962124923`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "12"}], "]"}], "\[Rule]", "3.022438145105853`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "12"}], "]"}], "\[Rule]", "5.200676669930015`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "12"}], "]"}], "\[Rule]", "8.738500983032379`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "12"}], "]"}], "\[Rule]", "1.4367062763952417`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "12"}], "]"}], "\[Rule]", "2.315383677505285`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "12"}], "]"}], "\[Rule]", "3.66336462937631`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "12"}], "]"}], "\[Rule]", "5.698234262904331`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "12"}], "]"}], "\[Rule]", "8.724452876455206`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "12"}], "]"}], "\[Rule]", "1.3162914739967115`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "12"}], "]"}], "\[Rule]", "1.9588958232610386`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "12"}], "]"}], "\[Rule]", "2.8780819631648853`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "12"}], "]"}], "\[Rule]", "4.178089992280616`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "12"}], "]"}], "\[Rule]", "5.99726461267204`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "12"}], "]"}], "\[Rule]", "8.517634165920364`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "12"}], "]"}], "\[Rule]", "1.1976766038975029`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "12"}], "]"}], "\[Rule]", "1.6682347296844827`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "12"}], "]"}], "\[Rule]", 
    "2.3030010871529126`*^11"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263428625609*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "12"}], "]"}], "\[Rule]", "2.5308937022780156`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "12"}], "]"}], "\[Rule]", "34.52924184180216`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "12"}], "]"}], "\[Rule]", "252.25209057168198`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "12"}], "]"}], "\[Rule]", "1310.1539092054556`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "12"}], "]"}], "\[Rule]", "5422.213050920138`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "12"}], "]"}], "\[Rule]", "19009.715093969113`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", "58633.52842376907`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", "163210.19382443494`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", "417511.8347861616`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", "994900.6362549341`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", "2.2314536771969832`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", "4.749456067551385`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", "9.656106007516967`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", "1.8853679378079925`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "12"}], "]"}], "\[Rule]", "3.551091191097702`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "12"}], "]"}], "\[Rule]", "6.476262011517973`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "12"}], "]"}], "\[Rule]", "1.1472632708611795`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "12"}], "]"}], "\[Rule]", "1.9795170284834293`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "12"}], "]"}], "\[Rule]", "3.334518800614489`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "12"}], "]"}], "\[Rule]", "5.495061708227949`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "12"}], "]"}], "\[Rule]", "8.874724966246603`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "12"}], "]"}], "\[Rule]", "1.406906165195048`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "12"}], "]"}], "\[Rule]", "2.1923508097063737`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "12"}], "]"}], "\[Rule]", "3.3622487877704086`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "12"}], "]"}], "\[Rule]", "5.080513679731968`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "12"}], "]"}], "\[Rule]", "7.571418412395547`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "12"}], "]"}], "\[Rule]", "1.1138580778700739`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "12"}], "]"}], "\[Rule]", "1.6188975672557901`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "12"}], "]"}], "\[Rule]", "2.326307229537484`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "12"}], "]"}], "\[Rule]", "3.307238714323011`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "12"}], "]"}], "\[Rule]", "4.654596212422656`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "12"}], "]"}], "\[Rule]", "6.488752420828081`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "12"}], "]"}], "\[Rule]", 
    "8.964536125576477`*^10"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263513080024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "13"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203067576334*^9, 3.6242030692459097`*^9}}],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.6052913363165197`*^9, 3.605888335842215*^9, 
  3.6059525384891157`*^9, 3.6242635131347837`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "13"}], "]"}], "\[Rule]", "8.139456810006909`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "13"}], "]"}], "\[Rule]", "118.13884289768662`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "13"}], "]"}], "\[Rule]", "915.0221331456318`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "13"}], "]"}], "\[Rule]", "5023.168683896115`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "13"}], "]"}], "\[Rule]", "21912.597343060916`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "13"}], "]"}], "\[Rule]", "80774.41192646025`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "13"}], "]"}], "\[Rule]", "261362.8867497037`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "13"}], "]"}], "\[Rule]", "761640.5157092449`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "13"}], "]"}], "\[Rule]", "2.0359024964396572`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "13"}], "]"}], "\[Rule]", "5.06057699440148`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "\[Rule]", "1.1820761508340623`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "13"}], "]"}], "\[Rule]", "2.6163485977421474`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "13"}], "]"}], "\[Rule]", "5.523965729909485`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "13"}], "]"}], "\[Rule]", "1.1186305279051845`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "13"}], "]"}], "\[Rule]", "2.182606726967489`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "13"}], "]"}], "\[Rule]", "4.1188521409239006`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "13"}], "]"}], "\[Rule]", "7.542205182075555`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "13"}], "]"}], "\[Rule]", "1.3438501099665315`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "13"}], "]"}], "\[Rule]", "2.335495623276457`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "13"}], "]"}], "\[Rule]", "3.967287205323476`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "13"}], "]"}], "\[Rule]", "6.599226430998236`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "13"}], "]"}], "\[Rule]", "1.076667196943423`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "13"}], "]"}], "\[Rule]", "1.7253751325874706`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "13"}], "]"}], "\[Rule]", "2.7192914849775112`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "13"}], "]"}], "\[Rule]", "4.219844196054968`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "13"}], "]"}], "\[Rule]", "6.454363037919941`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "13"}], "]"}], "\[Rule]", "9.739369873014783`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "13"}], "]"}], "\[Rule]", "1.451091687529199`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "13"}], "]"}], "\[Rule]", "2.1363772942777307`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "13"}], "]"}], "\[Rule]", "3.110163922412621`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "13"}], "]"}], "\[Rule]", "4.480102025071887`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "13"}], "]"}], "\[Rule]", "6.389189617466198`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "13"}], "]"}], "\[Rule]", 
    "9.025894344641552`*^11"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6052913363165197`*^9, 3.605888335842215*^9, 
  3.6059525384891157`*^9, 3.624263595801276*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "13"}], "]"}], "\[Rule]", "2.739161005466257`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "13"}], "]"}], "\[Rule]", "40.25521607177422`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "13"}], "]"}], "\[Rule]", "315.27993586443296`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "13"}], "]"}], "\[Rule]", "1748.1722094803035`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "13"}], "]"}], "\[Rule]", "7695.082797566258`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "13"}], "]"}], "\[Rule]", "28597.730722824836`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "13"}], "]"}], "\[Rule]", "93220.36406082509`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "13"}], "]"}], "\[Rule]", "273486.1096003644`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "13"}], "]"}], "\[Rule]", "735533.7502282697`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "13"}], "]"}], "\[Rule]", "1.838553261331545`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "\[Rule]", "4.31664746957051`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "13"}], "]"}], "\[Rule]", "9.599245618530115`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "13"}], "]"}], "\[Rule]", "2.0354787539137583`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "13"}], "]"}], "\[Rule]", "4.1383395856406085`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "13"}], "]"}], "\[Rule]", "8.104060017339395`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "13"}], "]"}], "\[Rule]", "1.5345015402384138`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "13"}], "]"}], "\[Rule]", "2.818647112688839`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "13"}], "]"}], "\[Rule]", "5.0366465935485893`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "13"}], "]"}], "\[Rule]", "8.776548418588072`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "13"}], "]"}], "\[Rule]", "1.494534496885092`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "13"}], "]"}], "\[Rule]", "2.4916870186847534`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "13"}], "]"}], "\[Rule]", "4.073774040151726`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "13"}], "]"}], "\[Rule]", "6.541035279548398`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "13"}], "]"}], "\[Rule]", "1.0327705698161306`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "13"}], "]"}], "\[Rule]", "1.6053580673512093`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "13"}], "]"}], "\[Rule]", "2.4592505940482952`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "13"}], "]"}], "\[Rule]", "3.716246191260858`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "13"}], "]"}], "\[Rule]", "5.544297383126969`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "13"}], "]"}], "\[Rule]", "8.172683456522664`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "13"}], "]"}], "\[Rule]", "1.1911460292490425`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "13"}], "]"}], "\[Rule]", "1.7176206692687204`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "13"}], "]"}], "\[Rule]", "2.4519287131398697`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "13"}], "]"}], "\[Rule]", 
    "3.466908376631773`*^11"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6052913363165197`*^9, 3.605888335842215*^9, 
  3.6059525384891157`*^9, 3.624263649069665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "14"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203085527239*^9, 3.624203086181954*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.6242636491228867`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "14"}], "]"}], "\[Rule]", "8.925324400581047`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "14"}], "]"}], "\[Rule]", "138.92812142922403`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "14"}], "]"}], "\[Rule]", "1149.0298994694488`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "14"}], "]"}], "\[Rule]", "6709.994563773037`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "14"}], "]"}], "\[Rule]", "31031.42883728321`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "14"}], "]"}], "\[Rule]", "120896.65678634417`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "14"}], "]"}], "\[Rule]", "412301.52046162874`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", "1.263167425645562`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", "3.5417172543306304`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", "9.214968622418547`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", "2.2487519984451097`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", "5.190691397380794`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", "1.1410475530019219`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", "2.402173710573284`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "14"}], "]"}], "\[Rule]", "4.865715276675792`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "14"}], "]"}], "\[Rule]", "9.519876225832399`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "14"}], "]"}], "\[Rule]", "1.8051180634980516`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "14"}], "]"}], "\[Rule]", "3.3266933934155626`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "14"}], "]"}], "\[Rule]", "5.97350534444297`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "14"}], "]"}], "\[Rule]", "1.0473551166368013`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "14"}], "]"}], "\[Rule]", "1.796516239468058`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "14"}], "]"}], "\[Rule]", "3.0197341374905415`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "14"}], "]"}], "\[Rule]", "4.981416518711246`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "14"}], "]"}], "\[Rule]", "8.075326613714569`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "14"}], "]"}], "\[Rule]", "1.2879738534976749`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "14"}], "]"}], "\[Rule]", "2.023291993940397`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "14"}], "]"}], "\[Rule]", "3.1335347737328174`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "14"}], "]"}], "\[Rule]", "4.788676423578776`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "14"}], "]"}], "\[Rule]", "7.226825653842722`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "14"}], "]"}], "\[Rule]", "1.0778205734455013`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "14"}], "]"}], "\[Rule]", "1.589647956343252`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "14"}], "]"}], "\[Rule]", "2.319935561756204`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "14"}], "]"}], "\[Rule]", 
    "3.352084333174468`*^12"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263703819756*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "14"}], "]"}], "\[Rule]", "2.967310464701167`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "14"}], "]"}], "\[Rule]", "46.73267422134041`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "14"}], "]"}], "\[Rule]", "390.61679258010514`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "14"}], "]"}], "\[Rule]", "2302.995220619166`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "14"}], "]"}], "\[Rule]", "10743.36030034714`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "14"}], "]"}], "\[Rule]", "42187.320082559876`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "14"}], "]"}], "\[Rule]", "144914.66722233928`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", "446911.6251494027`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", "1.2606657791636514`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", "3.298313227704091`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", "8.090205494958277`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", "1.8762461775817838`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", "4.142457053965649`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", "8.756000953413242`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "14"}], "]"}], "\[Rule]", "1.7801861229349312`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "14"}], "]"}], "\[Rule]", "3.495013605590838`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "14"}], "]"}], "\[Rule]", "6.648346139451329`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "14"}], "]"}], "\[Rule]", "1.228886615302607`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "14"}], "]"}], "\[Rule]", "2.212727672139842`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "14"}], "]"}], "\[Rule]", "3.8896294036971126`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "14"}], "]"}], "\[Rule]", "6.687801468616416`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "14"}], "]"}], "\[Rule]", "1.1266452379398348`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "14"}], "]"}], "\[Rule]", "1.8623924770308723`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "14"}], "]"}], "\[Rule]", "3.024940139819765`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "14"}], "]"}], "\[Rule]", "4.833313104989912`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "14"}], "]"}], "\[Rule]", "7.605442871263075`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "14"}], "]"}], "\[Rule]", "1.179720300243764`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "14"}], "]"}], "\[Rule]", "1.8054791981299356`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "14"}], "]"}], "\[Rule]", "2.7284373033914774`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "14"}], "]"}], "\[Rule]", "4.0743846974830164`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "14"}], "]"}], "\[Rule]", "6.016279826172814`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "14"}], "]"}], "\[Rule]", "8.78980487448135`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "14"}], "]"}], "\[Rule]", 
    "1.2713391468637874`*^12"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263735635366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "15"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203093543378*^9, 3.624203094428853*^9}}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.624263735688635*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "15"}], "]"}], "\[Rule]", "9.7864377660055`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "15"}], "]"}], "\[Rule]", "162.6204815708131`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "15"}], "]"}], "\[Rule]", "1430.4262453756528`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "15"}], "]"}], "\[Rule]", "8854.052758619204`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "15"}], "]"}], "\[Rule]", "43270.41958980436`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "15"}], "]"}], "\[Rule]", "177657.22052824084`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "15"}], "]"}], "\[Rule]", "636915.5425960344`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "15"}], "]"}], "\[Rule]", "2.0466350924704585`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "15"}], "]"}], "\[Rule]", "6.006252166173993`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "15"}], "]"}], "\[Rule]", "1.632543183956692`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "\[Rule]", "4.1546019243063435`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "15"}], "]"}], "\[Rule]", "9.984439966710179`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "15"}], "]"}], "\[Rule]", "2.281697198828955`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "15"}], "]"}], "\[Rule]", "4.986613652063008`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "15"}], "]"}], "\[Rule]", "1.0471957042597563`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "15"}], "]"}], "\[Rule]", "2.1215954899586196`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "15"}], "]"}], "\[Rule]", "4.1609377491626587`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "15"}], "]"}], "\[Rule]", "7.922964763383505`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "15"}], "]"}], "\[Rule]", "1.468441439287178`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "15"}], "]"}], "\[Rule]", "2.65498747386085`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "15"}], "]"}], "\[Rule]", "4.6919458643949486`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "15"}], "]"}], "\[Rule]", "8.118533862605798`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "15"}], "]"}], "\[Rule]", "1.3775340648277383`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "15"}], "]"}], "\[Rule]", "2.295207680527027`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "15"}], "]"}], "\[Rule]", "3.759845716338542`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "15"}], "]"}], "\[Rule]", "6.062153548606921`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "15"}], "]"}], "\[Rule]", "9.63001742573505`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "15"}], "]"}], "\[Rule]", "1.5085665846813745`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "15"}], "]"}], "\[Rule]", "2.3323718056174355`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "15"}], "]"}], "\[Rule]", "3.561675428364617`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "15"}], "]"}], "\[Rule]", "5.375685389052969`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "15"}], "]"}], "\[Rule]", "8.024377811274593`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "15"}], "]"}], "\[Rule]", 
    "1.185332041315815`*^13"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263771186201*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "15"}], "]"}], "\[Rule]", "3.2170340394560366`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "15"}], "]"}], "\[Rule]", "54.052818444462076`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "15"}], "]"}], "\[Rule]", "480.25929703908594`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "15"}], "]"}], "\[Rule]", "3000.0502991772796`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "15"}], "]"}], "\[Rule]", "14784.548780582518`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "15"}], "]"}], "\[Rule]", "61167.897558986115`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "15"}], "]"}], "\[Rule]", "220837.42633816408`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "15"}], "]"}], "\[Rule]", "714227.3197755717`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "15"}], "]"}], "\[Rule]", "2.108553985415882`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "15"}], "]"}], "\[Rule]", "5.762786219379224`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "\[Rule]", "1.4740234709730675`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "15"}], "]"}], "\[Rule]", "3.55912274650404`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "15"}], "]"}], "\[Rule]", "8.169083819605796`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "15"}], "]"}], "\[Rule]", "1.7925941396251696`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "15"}], "]"}], "\[Rule]", "3.7786911357067335`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "15"}], "]"}], "\[Rule]", "7.682456614654598`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "15"}], "]"}], "\[Rule]", "1.5116410108088207`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "15"}], "]"}], "\[Rule]", "2.8871496135279145`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "15"}], "]"}], "\[Rule]", "5.36628789009094`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "15"}], "]"}], "\[Rule]", "9.728232841161863`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "15"}], "]"}], "\[Rule]", "1.723467381336549`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "15"}], "]"}], "\[Rule]", "2.9890710553013435`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "15"}], "]"}], "\[Rule]", "5.082817362967264`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "15"}], "]"}], "\[Rule]", "8.486081487956834`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "15"}], "]"}], "\[Rule]", "1.392778234743804`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "15"}], "]"}], "\[Rule]", "2.24964041832018`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "15"}], "]"}], "\[Rule]", "3.57963251918773`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "15"}], "]"}], "\[Rule]", "5.616363656858068`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "15"}], "]"}], "\[Rule]", "8.696109271123428`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "15"}], "]"}], "\[Rule]", "1.3297739516768953`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "15"}], "]"}], "\[Rule]", "2.0096290560462195`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "15"}], "]"}], "\[Rule]", "3.003423703651718`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "15"}], "]"}], "\[Rule]", "4.44155626868395`*^12"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.6242637905116863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"n", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lha", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"HAeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lha", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"HAeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"ld", "[", "n", "]"}], ",", 
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lha", "[", "n", "]"}], ",", 
       RowBox[{"ld", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"           ", 
  RowBox[{
   RowBox[{"AHeq2", "=", 
    RowBox[{"AHeq2", "/.", 
     RowBox[{"dsol", "[", "n", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lah", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"AHeq2", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"la", "[", "n", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"lah", "[", "n", "]"}], ",", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"AHeq2", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"W", ",", "0", ",", "n"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"la", "[", "n", "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "n"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"asol", "[", "n", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"lah", "[", "n", "]"}], ",", 
       RowBox[{"la", "[", "n", "]"}]}], "]"}], "/.", 
     RowBox[{"K", "\[Rule]", 
      RowBox[{"80.384", "/", "125.6"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAeq2", "=", 
   RowBox[{"HAeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AHeq2", "=", 
   RowBox[{"AHeq2", "/.", 
    RowBox[{"asol", "[", "n", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624203102230925*^9, 3.624203103276791*^9}}],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{3.6242637905729923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "16"}], "]"}], "\[Rule]", "10.730042245834722`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"1", ",", "16"}], "]"}], "\[Rule]", "189.5813025870539`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"2", ",", "16"}], "]"}], "\[Rule]", "1767.195311570373`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"3", ",", "16"}], "]"}], "\[Rule]", "11557.364745759805`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"4", ",", "16"}], "]"}], "\[Rule]", "59515.18826069953`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"5", ",", "16"}], "]"}], "\[Rule]", "256843.75899541366`"}], ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"6", ",", "16"}], "]"}], "\[Rule]", "965695.7449348929`"}], ",", 
   
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"7", ",", "16"}], "]"}], "\[Rule]", "3.247700687072547`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", "9.956192176745297`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", "2.8219512869147092`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", "7.47665429134763`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", "1.8678561279008144`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", "4.4311244542998266`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", "1.0039991528749441`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"14", ",", "16"}], "]"}], "\[Rule]", "2.1832310897402706`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"15", ",", "16"}], "]"}], "\[Rule]", "4.574933817354636`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"16", ",", "16"}], "]"}], "\[Rule]", "9.270443499828688`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"17", ",", "16"}], "]"}], "\[Rule]", "1.8220009160465637`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"18", ",", "16"}], "]"}], "\[Rule]", "3.482242523053613`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"19", ",", "16"}], "]"}], "\[Rule]", "6.486637275283515`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"20", ",", "16"}], "]"}], "\[Rule]", "1.1800475634707854`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"21", ",", "16"}], "]"}], "\[Rule]", "2.1002346763928342`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"22", ",", "16"}], "]"}], "\[Rule]", "3.6627623059248553`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"23", ",", "16"}], "]"}], "\[Rule]", "6.268069462811261`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"24", ",", "16"}], "]"}], "\[Rule]", "1.0538821539210406`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"25", ",", "16"}], "]"}], "\[Rule]", "1.7429237102951296`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"26", ",", "16"}], "]"}], "\[Rule]", "2.838183945144083`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"27", ",", "16"}], "]"}], "\[Rule]", "4.554964970648439`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"28", ",", "16"}], "]"}], "\[Rule]", "7.210778090398751`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"29", ",", "16"}], "]"}], "\[Rule]", "1.126860182136495`*^13"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"30", ",", "16"}], "]"}], "\[Rule]", "1.7396368245803334`*^13"}],
    ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"31", ",", "16"}], "]"}], "\[Rule]", "2.654803560535799`*^13"}], 
   ",", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"32", ",", "16"}], "]"}], "\[Rule]", 
    "4.007314790419994`*^13"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263815658709*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "16"}], "]"}], "\[Rule]", "3.4902079546198164`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "16"}], "]"}], "\[Rule]", "62.317261701866975`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "16"}], "]"}], "\[Rule]", "586.494013380024`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "16"}], "]"}], "\[Rule]", "3869.4791004433478`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "16"}], "]"}], "\[Rule]", "20087.38128135452`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "16"}], "]"}], "\[Rule]", "87334.69054574435`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "16"}], "]"}], "\[Rule]", "330620.3050458486`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "16"}], "]"}], "\[Rule]", "1.1189502928336859`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", "3.4504014230395113`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", "9.832920104107937`*^6"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", "2.6183570750064638`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", "6.572042903985144`*^7"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", "1.5659083750309318`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", "3.562484441234934`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "16"}], "]"}], "\[Rule]", "7.776226097260251`*^8"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "16"}], "]"}], "\[Rule]", "1.6352918038467448`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "16"}], "]"}], "\[Rule]", "3.3246996768196507`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "16"}], "]"}], "\[Rule]", "6.554654228976708`*^9"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "16"}], "]"}], "\[Rule]", "1.2563892361149588`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "16"}], "]"}], "\[Rule]", "2.346765816892034`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "16"}], "]"}], "\[Rule]", "4.2801719482135284`*^10"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "16"}], "]"}], "\[Rule]", "7.636122058111511`*^10"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "16"}], "]"}], "\[Rule]", "1.3347304678522083`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "16"}], "]"}], "\[Rule]", "2.288965253296028`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "16"}], "]"}], "\[Rule]", "3.8562279666549475`*^11"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "16"}], "]"}], "\[Rule]", "6.38943665391171`*^11"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "16"}], "]"}], "\[Rule]", "1.0422931202338284`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "16"}], "]"}], "\[Rule]", "1.67553752788195`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "16"}], "]"}], "\[Rule]", "2.65661416842484`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "16"}], "]"}], "\[Rule]", "4.1577049189259106`*^12"}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "16"}], "]"}], "\[Rule]", "6.427497729214821`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "16"}], "]"}], "\[Rule]", "9.82155131691095`*^12"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "16"}], "]"}], "\[Rule]", 
    "1.484335999072487`*^13"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624263828530801*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lists & Tables d[n,m]", "Section",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
  3.6242757824484*^9}, {3.624294526291215*^9, 3.6242945338255587`*^9}, {
  3.62429456419949*^9, 3.6242945857964*^9}}],

Cell[CellGroupData[{

Cell["Assemble the list for d[n,m]", "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
  3.6242757824484*^9}, {3.624294526291215*^9, 3.6242945338255587`*^9}, {
  3.62429481257246*^9, 3.624294817747794*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ld", "[", "0", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"ld", "[", "0", "]"}], ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ld", "[", "0", "]"}]}], "Input",
 CellChangeTimes->{{3.605960364397664*^9, 3.605960414026634*^9}, {
  3.605961876202587*^9, 3.6059618947036343`*^9}, {3.6059740853169937`*^9, 
  3.605974086389065*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.605961895469716*^9, 3.605964291190593*^9, 3.605965262010829*^9, 
   3.6059655760954313`*^9, {3.605965738408643*^9, 3.6059657681544323`*^9}, {
   3.605974090143188*^9, 3.60597409922558*^9}, 3.605975801853059*^9, 
   3.624265782356163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tn", "=", 
   RowBox[{"{", 
    RowBox[{"Text", "[", "\"\<n=0\>\"", "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tn", ",", "i"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tn"}], "Input",
 CellChangeTimes->{{3.605960491203823*^9, 3.605960514737205*^9}, {
   3.605960547579152*^9, 3.605960549994306*^9}, {3.605960611891054*^9, 
   3.605960706749641*^9}, {3.6059607389916153`*^9, 3.605960739990469*^9}, {
   3.60596097689458*^9, 3.60596103564217*^9}, 3.6059611027658453`*^9, 
   3.605961269607926*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
    Text["n=0"]], ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", 
   ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
   ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
   "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
   ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.605960686078822*^9, 3.605960707517391*^9}, 
   3.605960740885148*^9, {3.605960986962946*^9, 3.605961036796256*^9}, 
   3.6059611037819777`*^9, 3.6059612709343243`*^9, 3.6059642941546707`*^9, 
   3.605965262162108*^9, 3.6059655762270603`*^9, {3.605965738536642*^9, 
   3.6059657682703753`*^9}, 3.605974099343279*^9, 3.605975801986117*^9, 
   3.624265789693232*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{"\"\<d(n,m)\>\"", ",", 
   RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6059654051664543`*^9, 3.605965417933093*^9}, {
  3.6059654616965*^9, 3.605965526028369*^9}}],

Cell[BoxData[
 StyleBox["\<\"d(n,m)\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Output",
 CellChangeTimes->{
  3.6059654185136833`*^9, {3.605965465390675*^9, 3.605965526782946*^9}, 
   3.605965576267717*^9, {3.6059657385811377`*^9, 3.605965768338469*^9}, 
   3.605974099380056*^9, 3.605975802023899*^9, 3.6242657962749977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<d(n,m)\>\"", ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 0\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tm", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tm"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059652241021338`*^9, 3.605965226308755*^9}, {3.605965358308922*^9, 
   3.605965385909829*^9}, 3.605965537719676*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"d(n,m)\"\>",
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
    Text["m = 0"]], ",", "2", ",", "4", ",", "6", ",", "8", ",", "10", ",", 
   "12", ",", "14", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.6059643040879908`*^9, 3.605965262228321*^9, 3.605965539077197*^9, 
   3.6059655763211*^9, {3.6059657386112547`*^9, 3.605965768399316*^9}, 
   3.605974099413144*^9, 3.60597580208394*^9, 3.624265800848709*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tm2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<d(n,m)\>\"", ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 18\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tm2", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "10", ",", "Km"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tm2"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059640542153893`*^9, 3.605964139189638*^9}, {3.605965252611409*^9, 
   3.605965254795072*^9}, 3.6059655604602203`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"d(n,m)\"\>",
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
    Text["m = 18"]], ",", "20", ",", "22", ",", "24", ",", "26", ",", "28", 
   ",", "30", ",", "32"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.605964071295875*^9, {3.605964118130289*^9, 3.6059641403059*^9}, 
   3.605964306570623*^9, 3.6059652622818527`*^9, {3.6059655631328373`*^9, 
   3.6059655763777523`*^9}, {3.605965738666999*^9, 3.6059657684657993`*^9}, 
   3.605974099469119*^9, 3.605975802129703*^9, 3.6242658032483387`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ld", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "1", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "2", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "3", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "4", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "5", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "6", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "7", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "8", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "8", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.605963642922221*^9, 3.605963651968977*^9}, 
   3.605965763893743*^9, {3.6059741156922493`*^9, 3.605974138714274*^9}, 
   3.62426583068045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Part 1. (Copy output above into data1) Lists & Tables d[n,m] \n           \
",
 StyleBox["**Runs independently of the rest**  ",
  FontColor->RGBColor[
   0.17665369649805449`, 0.1535667963683528, 0.778286411841001]]
}], "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
  3.624275819063196*^9}, {3.6242761498992043`*^9, 3.624276152506529*^9}, {
  3.624294623977006*^9, 3.624294680424265*^9}, {3.6242947226400757`*^9, 
  3.6242947794837713`*^9}, {3.62429493008556*^9, 3.6242949305719748`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", 
    RowBox[{"Tm", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", 
       RowBox[{"1", "/", "2"}], ",", "1.2851317765973822`", ",", 
       "1.461963938746728`", ",", "1.6041025702110319`", ",", 
       "1.7630308509771693`", ",", "1.9371708489400696`", ",", 
       "2.1274326649351574`", ",", "2.335448225726217`", ",", 
       "2.563037766989193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2.5081059455081736`", ",", "4.303536947448424`", 
       ",", "6.422181985727555`", ",", "8.914211851680625`", ",", 
       "11.830118767760721`", ",", "15.227044411175756`", ",", 
       "19.169694386633264`", ",", "23.73101255107799`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3.689646383464511`", ",", "8.529898114672863`", 
       ",", "16.06801491777163`", ",", "26.956648458257174`", ",", 
       "41.96328847665933`", ",", "61.98911640386629`", ",", 
       "88.0899171861389`", ",", "121.49955560998208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "4.868238124746742`", ",", "14.135654481012082`", 
       ",", "32.15172225991479`", ",", "63.27321213147519`", ",", 
       "113.08078044838402`", ",", "188.63693041680207`", ",", 
       "298.7906767161663`", ",", "454.5360384823685`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "1", ",", "6.044772571104288`", ",", "21.11763296187626`", 
       ",", "56.28135726285782`", ",", "127.12595530142387`", ",", 
       "256.58212889975266`", ",", "477.1795498438584`", ",", 
       "833.8415388032016`", ",", "1387.3240337945997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "1", ",", "7.219936782931015`", ",", "29.473987035281667`", 
       ",", "90.06348280017349`", ",", "229.65513837158966`", ",", 
       "516.7180587848695`", ",", "1060.2314592532744`", ",", 
       "2026.539205744699`", ",", "3661.424429232663`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "1", ",", "8.394146413530205`", ",", "39.203511333648045`", 
       ",", "135.1035775657382`", ",", "383.8783310910196`", ",", 
       "952.7856999049806`", ",", "2138.3991314778136`", ",", 
       "4438.8456471172985`", ",", "8656.052870983825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "1", ",", "9.567660864071238`", ",", "50.305361976182155`", 
       ",", "193.00631375032015`", ",", "604.6896620187722`", ",", 
       "1641.323173599157`", ",", "4000.2341266209633`", ",", 
       "8962.413725830676`", ",", "18764.68332884421`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "10.740650112091448`", ",", "62.77891862586018`", 
       ",", "265.37574824216745`", ",", "908.8592076831062`", ",", 
       "2678.3035974883337`", ",", "7044.752214757006`", ",", 
       "16945.701451858014`", ",", "37917.89758200898`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "11.913230565628524`", ",", "76.62370834736691`", 
       ",", "353.8154574980929`", ",", "1315.0324967294425`", ",", 
       "4181.328585149901`", ",", "11806.518024557163`", ",", 
       "30350.1755351313`", ",", "72286.21005430339`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "1", ",", "13.08548497444214`", ",", "91.83936017109215`", 
       ",", "459.9286351323622`", ",", "1843.7301050181231`", ",", 
       "6291.8213173230615`", ",", "18983.294769685668`", ",", 
       "51938.60445143042`", ",", "131200.10660874468`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "1", ",", "14.257474026877938`", ",", "108.42557635617364`", 
       ",", "585.3181642190543`", ",", "2517.347321975248`", ",", 
       "9177.219251802388`", ",", "29466.258662348446`", ",", 
       "85498.44081654193`", ",", "228328.04465121392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "1", ",", "15.429243416338236`", ",", "126.38211336879594`", 
       ",", "731.5866720104067`", ",", "3360.153872891188`", ",", 
       "13033.16652824217`", ",", "44372.77767764181`", ",", 
       "136103.29249384423`", ",", "383156.67022817564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "1", ",", "16.600828322786754`", ",", "145.70876881917678`", 
       ",", "900.3365721381382`", ",", "4398.293685465546`", ",", 
       "18085.706114133165`", ",", "65081.7543799184`", ",", 
       "210415.48153771003`", ",", "622821.0157783158`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "1", ",", "17.772256355504815`", ",", "166.4053722127961`", 
       ",", "1093.1700977127334`", ",", "5659.784691667178`", ",", 
       "24593.47172983753`", ",", "93271.53256283229`", ",", 
       "317032.6897949301`", ",", "984335.9498564458`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "1", ",", "18.943549544775212`", ",", "188.47177823129624`", 
       ",", "1311.6893276754074`", ",", "7174.518658058858`", ",", 
       "32849.87958374814`", ",", "130960.3674886765`", ",", 
       "466881.68974310544`", ",", "1.5172836575297662`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "1", ",", "20.114725725935802`", ",", "211.9078617421664`", 
       ",", "1557.496208060806`", ",", "8974.261039290855`", ",", 
       "43185.31994315574`", ",", "180549.45954101643`", ",", 
       "673662.1589331941`", ",", "2.2870154372864463`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "1", ",", "21.285799523737467`", ",", "236.71351402068433`", 
       ",", "1832.1925693605658`", ",", "11092.650850632343`", ",", 
       "55969.348562014435`", ",", "244868.55112837555`", ",", 
       "954343.5762183256`", ",", "3.378429607224345`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "1", ",", "22.456783066920035`", ",", "262.8886398411534`", 
       ",", "2137.380140857015`", ",", "13565.20055628717`", ",", 
       "71612.87798327078`", ",", "327224.0866966619`", ",", 
       "1.3297181977885163`*^6", ",", "4.900390820029342`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "1", ",", "23.627686516476267`", ",", "290.43315520387006`", 
       ",", "2474.6605625721045`", ",", "16429.29597090761`", ",", 
       "90570.36873058081`", ",", "431449.93572483066`", ",", 
       "1.8250131108875724`*^6", ",", "6.990859592829808`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "1", ",", "24.79851846259176`", ",", "319.34698553517916`", 
       ",", "2845.635395317306`", ",", "19724.196172230975`", ",", 
       "113342.02040193952`", ",", "561960.6785925069`", ",", 
       "2.4705643629613738`*^6", ",", "9.822804364445195`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "1", ",", "25.969286227305282`", ",", "349.6300642450987`", 
       ",", "3251.906129215091`", ",", "23491.033423159355`", ",", 
       "140475.96267586987`", ",", "723807.4552204196`", ",", 
       "3.3025561638735747`*^6", ",", "1.3610971898847956`*^7"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "22", ",", "1", ",", "27.1399960983551`", ",", "381.28233155900733`", 
       ",", "3695.0741909782178`", ",", "27772.813101912092`", ",", 
       "172570.44623928264`", ",", "922736.3763948858`", ",", 
       "4.363828158723432`*^6", ",", "1.8619595359843798`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "1", ",", "28.31065351203988`", ",", "414.30373356205706`", 
       ",", "4176.7409501704`", ",", "32614.413639123086`", ",", 
       "210276.0336448464`", ",", "1.1652494976965073`*^6", ",", 
       "5.704753768709447`*^6", ",", "2.5171122888055712`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "24", ",", "1", ",", "29.481263197784294`", ",", "448.6942214106069`", 
       ",", "4698.507724624706`", ",", "38062.58646094878`", ",", 
       "254297.79010465447`", ",", "1.4586683559609996`*^6", ",", 
       "7.384192597400388`*^6", ",", "3.365605301728469`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "1", ",", "30.6518292935804`", ",", "484.4537506761771`", 
       ",", "5261.975785160293`", ",", "44165.955937407256`", ",", 
       "305397.4742260883`", ",", "1.8112000682067869`*^6", ",", 
       "9.470519899700785`*^6", ",", "4.454396677322148`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "1", ",", "31.82235543902462`", ",", "521.5822807955602`", 
       ",", "5868.746359710356`", ",", "50975.0193352933`", ",", 
       "364395.7286950458`", ",", "2.2320059929698794`*^6", ",", 
       "1.2042736110730281`*^7", ",", "5.8395849803308025`*^7"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "27", ",", "1", ",", "32.9928448509374`", ",", "560.0797746067245`", 
       ",", "6520.420636952829`", ",", "58542.14677511616`", ",", 
       "432174.2709110648`", ",", "2.731272953991723`*^6", ",", 
       "1.5191659431774555`*^7", ",", "7.587780139230111`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "1", ",", "34.16330038531033`", ",", "599.9461979546252`", 
       ",", "7218.599769518555`", ",", "66921.5811915899`", ",", 
       "509678.0835783446`", ",", "3.320287026210257`*^6", ",", 
       "1.9021204470408794`*^7", ",", "9.77762307237795`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "1", ",", "35.33372458842335`", ",", "641.1815193544028`", 
       ",", "7964.884876838383`", ",", "76169.43829727363`", ",", 
       "597917.605256214`", ",", "4.0115098840084528`*^6", ",", 
       "2.3649749931842953`*^7", ",", "1.250146442534663`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "1", ",", "36.50411973931187`", ",", "683.7857097020309`", 
       ",", "8760.877047680035`", ",", "86343.7065490168`", ",", 
       "697970.9208722009`", ",", "4.818657711678199`*^6", ",", 
       "2.9211598358490106`*^7", ",", "1.5867213156581196`*^8"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "31", ",", "1", ",", "37.674487885270494`", ",", "727.7587420244496`", 
       ",", "9608.177342417106`", ",", "97504.24711691128`", ",", 
       "810985.9522005189`", ",", "5.756782676060545`*^6", ",", 
       "3.5858530914715014`*^7", ",", "2.0000366059081098`*^8"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "32", ",", "1", ",", "38.84483087171084`", ",", "773.1005912627546`", 
       ",", "10508.38679506573`", ",", "109712.79385549192`", ",", 
       "938182.6483084996`", ",", "6.842356961326329`*^6", ",", 
       "4.376146021367886`*^7", ",", "2.5046229656349897`*^8"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605963706680806*^9, 3.605963798769939*^9}, 
   3.605964166062875*^9, {3.605974132302164*^9, 3.605974133004622*^9}, 
   3.624275862006302*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Grid", "[", "data1", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.605963850828382*^9, 3.605963856029323*^9}, 
   3.605965694694936*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table1", "=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Grid", "[", 
      RowBox[{"data1", "\[IndentingNewLine]", ",", 
       RowBox[{"Frame", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605956286779954*^9, 3.605956400831895*^9}, {
   3.6059564536601763`*^9, 3.605956462370385*^9}, {3.605956573677166*^9, 
   3.605956587996223*^9}, {3.6059566272644997`*^9, 3.605956758193639*^9}, {
   3.605956979033896*^9, 3.605957031750104*^9}, {3.6059571170855494`*^9, 
   3.605957208827417*^9}, {3.605957239441719*^9, 3.605957307601638*^9}, 
   3.605961800965041*^9, {3.6059619191836777`*^9, 3.6059620097673683`*^9}, {
   3.605962052862361*^9, 3.6059620547206593`*^9}, {3.6059621411139317`*^9, 
   3.605962214501655*^9}, {3.605962293349245*^9, 3.6059622945623703`*^9}, {
   3.605962409809019*^9, 3.60596241286281*^9}, {3.605962456828739*^9, 
   3.605962554326293*^9}, {3.605962589907238*^9, 3.605962656647934*^9}, {
   3.6059628432367067`*^9, 3.6059628629158*^9}, {3.605962906427772*^9, 
   3.605962910290475*^9}, {3.605962990208585*^9, 3.60596303974296*^9}, {
   3.6059634235453777`*^9, 3.605963438753223*^9}, {3.605963562363545*^9, 
   3.6059635699134827`*^9}, {3.605963606559862*^9, 3.605963607078051*^9}, {
   3.605963812512066*^9, 3.605963839403639*^9}, {3.605963881330555*^9, 
   3.605963886320655*^9}, {3.605964253836753*^9, 3.6059642710183697`*^9}, {
   3.605964343332456*^9, 3.605964344245747*^9}, {3.605964730925312*^9, 
   3.605964734657075*^9}, {3.605965014690044*^9, 3.605965068990183*^9}, {
   3.60596517882509*^9, 3.605965192346938*^9}, {3.605965602927342*^9, 
   3.605965604117385*^9}, {3.606032181567202*^9, 3.606032183782453*^9}, 
   3.6060438646805677`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"data1", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605956286779954*^9, 3.605956400831895*^9}, {
   3.6059564536601763`*^9, 3.605956462370385*^9}, {3.605956573677166*^9, 
   3.605956587996223*^9}, {3.6059566272644997`*^9, 3.605956758193639*^9}, {
   3.605956979033896*^9, 3.605957031750104*^9}, {3.6059571170855494`*^9, 
   3.605957208827417*^9}, {3.605957239441719*^9, 3.605957307601638*^9}, 
   3.605961800965041*^9, {3.6059619191836777`*^9, 3.6059620097673683`*^9}, {
   3.605962052862361*^9, 3.6059620547206593`*^9}, {3.6059621411139317`*^9, 
   3.605962214501655*^9}, {3.605962293349245*^9, 3.6059622945623703`*^9}, {
   3.605962409809019*^9, 3.60596241286281*^9}, {3.605962456828739*^9, 
   3.605962554326293*^9}, {3.605962589907238*^9, 3.605962656647934*^9}, {
   3.6059628432367067`*^9, 3.6059628629158*^9}, {3.605962906427772*^9, 
   3.605962910290475*^9}, {3.605962990208585*^9, 3.60596303974296*^9}, {
   3.6059634235453777`*^9, 3.605963438753223*^9}, {3.605963562363545*^9, 
   3.6059635699134827`*^9}, {3.605963606559862*^9, 3.605963607078051*^9}, {
   3.605963812512066*^9, 3.605963839403639*^9}, {3.605963881330555*^9, 
   3.605963886320655*^9}, {3.605964253836753*^9, 3.6059642710183697`*^9}, {
   3.605964343332456*^9, 3.605964344245747*^9}, {3.605964730925312*^9, 
   3.605964734657075*^9}, {3.605965014690044*^9, 3.605965068990183*^9}, {
   3.60596517882509*^9, 3.605965192346938*^9}, {3.605965602927342*^9, 
   3.605965604117385*^9}, {3.606032181567202*^9, 3.606032183782453*^9}, {
   3.606033626478879*^9, 3.606033627620026*^9}, {3.606041443292016*^9, 
   3.606041539311631*^9}, {3.606041578709589*^9, 3.606041580251815*^9}, {
   3.606041812722982*^9, 3.6060418145288143`*^9}, {3.606041933350994*^9, 
   3.606041934980921*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\<\"d(n,m)\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
       Text["m = 0"]], 
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      FractionBox[
       InterpretationBox["\<\"1\"\>",
        1,
        Editable->False], 
       InterpretationBox["\<\"2\"\>",
        2,
        Editable->False]], 
      InterpretationBox["\<\"1.285\"\>",
       1.2851317765973822`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.462\"\>",
       1.461963938746728,
       AutoDelete->True], 
      InterpretationBox["\<\"1.604\"\>",
       1.6041025702110319`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.763\"\>",
       1.7630308509771693`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.937\"\>",
       1.9371708489400696`,
       AutoDelete->True], 
      InterpretationBox["\<\"2.127\"\>",
       2.1274326649351574`,
       AutoDelete->True], 
      InterpretationBox["\<\"2.335\"\>",
       2.335448225726217,
       AutoDelete->True], 
      InterpretationBox["\<\"2.563\"\>",
       2.563037766989193,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"2.508\"\>",
       2.5081059455081736`,
       AutoDelete->True], 
      InterpretationBox["\<\"4.304\"\>",
       4.303536947448424,
       AutoDelete->True], 
      InterpretationBox["\<\"6.422\"\>",
       6.422181985727555,
       AutoDelete->True], 
      InterpretationBox["\<\"8.914\"\>",
       8.914211851680625,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.183\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.830118767760721`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.523\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.227044411175756`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.917\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       19.169694386633264`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.373\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       23.73101255107799,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"3.69\"\>",
       3.689646383464511,
       AutoDelete->True], 
      InterpretationBox["\<\"8.53\"\>",
       8.529898114672863,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.607\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.06801491777163,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.696\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       26.956648458257174`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.196\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       41.96328847665933,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.199\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       61.98911640386629,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.809\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       88.0899171861389,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.215\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       121.49955560998208`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"4.868\"\>",
       4.868238124746742,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.414\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.135654481012082`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.215\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       32.15172225991479,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       63.27321213147519,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.131\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       113.08078044838402`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.886\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       188.63693041680207`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.988\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       298.7906767161663,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.545\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       454.5360384823685,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"6.045\"\>",
       6.044772571104288,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.112\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       21.11763296187626,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.628\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       56.28135726285782,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.271\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       127.12595530142387`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.566\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       256.58212889975266`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.772\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       477.1795498438584,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.338\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       833.8415388032016,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.387\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1387.3240337945997`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"7.22\"\>",
       7.219936782931015,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.947\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       29.473987035281667`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.006\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       90.06348280017349,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.297\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       229.65513837158966`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.167\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       516.7180587848695,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.06\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1060.2314592532744`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.027\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2026.539205744699,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.661\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3661.424429232663,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"8.394\"\>",
       8.394146413530205,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.92\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       39.203511333648045`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.351\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       135.1035775657382,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.839\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       383.8783310910196,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.528\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       952.7856999049806,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.138\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2138.3991314778136`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.439\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4438.8456471172985`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.656\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8656.052870983825,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"9.568\"\>",
       9.567660864071238,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.031\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       50.305361976182155`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.93\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       193.00631375032015`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.047\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       604.6896620187722,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.641\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1641.323173599157,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4000.2341266209633`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.962\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8962.413725830676,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.876\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18764.68332884421,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.074\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.740650112091448`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.278\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       62.77891862586018,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.654\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       265.37574824216745`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.089\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       908.8592076831062,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.678\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2678.3035974883337`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.045\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7044.752214757006,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.695\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       16945.701451858014`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.792\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       37917.89758200898,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.191\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.913230565628524`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.662\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       76.62370834736691,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.538\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       353.8154574980929,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.315\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1315.0324967294425`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.181\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4181.328585149901,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.181\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       11806.518024557163`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.035\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       30350.1755351313,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.229\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       72286.21005430339,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.309\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.08548497444214,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.184\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       91.83936017109215,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.599\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       459.9286351323622,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.844\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1843.7301050181231`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.292\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6291.8213173230615`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.898\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18983.294769685668`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.194\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       51938.60445143042,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.312\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       131200.10660874468`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.426\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.257474026877938`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.084\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       108.42557635617364`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.853\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       585.3181642190543,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.517\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2517.347321975248,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.177\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       9177.219251802388,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.947\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       29466.258662348446`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.55\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       85498.44081654193,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.283\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       228328.04465121392`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.543\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.429243416338236`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.264\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       126.38211336879594`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.316\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       731.5866720104067,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.36\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3360.153872891188,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.303\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       13033.16652824217,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.437\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       44372.77767764181,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.361\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       136103.29249384423`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.832\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       383156.67022817564`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.66\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.600828322786754`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.457\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       145.70876881917678`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.003\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       900.3365721381382,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.398\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4398.293685465546,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.809\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18085.706114133165`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.508\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       65081.7543799184,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.104\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       210415.48153771003`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.228\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       622821.0157783158,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.777\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.772256355504815`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.664\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       166.4053722127961,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.093\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1093.1700977127334`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.66\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5659.784691667178,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.459\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       24593.47172983753,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       93271.53256283229,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.17\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       317032.6897949301,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.843\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       984335.9498564458,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.894\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.943549544775212`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.885\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       188.47177823129624`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.312\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1311.6893276754074`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.175\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7174.518658058858,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.285\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       32849.87958374814,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.31\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       130960.3674886765,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.669\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       466881.68974310544`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.517\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.5172836575297662`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.011\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       20.114725725935802`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.119\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       211.9078617421664,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.557\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1557.496208060806,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.974\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8974.261039290855,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.319\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       43185.31994315574,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.805\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       180549.45954101643`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.737\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       673662.1589331941,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.287\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.2870154372864463`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.129\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       21.285799523737467`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.367\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       236.71351402068433`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.832\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1832.1925693605658`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       11092.650850632343`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.597\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       55969.348562014435`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.449\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       244868.55112837555`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.543\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       954343.5762183256,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.378\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.378429607224345*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.246\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       22.456783066920035`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.629\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       262.8886398411534,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.137\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2137.380140857015,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.357\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       13565.20055628717,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.161\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       71612.87798327078,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.272\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       327224.0866966619,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.33\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3297181977885163`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.9\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.900390820029342*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.363\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       23.627686516476267`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.904\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       290.43315520387006`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.475\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2474.6605625721045`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.643\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       16429.29597090761,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.057\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       90570.36873058081,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.314\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       431449.93572483066`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.825\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.8250131108875724`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.991\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.990859592829808*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.48\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       24.79851846259176,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.193\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       319.34698553517916`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.846\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2845.635395317306,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.972\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       19724.196172230975`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.133\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       113342.02040193952`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.62\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       561960.6785925069,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.471\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.4705643629613738`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.823\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.822804364445195*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.597\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       25.969286227305282`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.496\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       349.6300642450987,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.252\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3251.906129215091,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.349\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       23491.033423159355`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.405\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       140475.96267586987`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.238\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       723807.4552204196,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.303\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.3025561638735747`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.361\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.3610971898847956`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.714\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       27.1399960983551,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.813\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       381.28233155900733`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.695\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3695.0741909782178`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.777\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       27772.813101912092`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.726\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       172570.44623928264`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.227\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       922736.3763948858,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.364\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.363828158723432*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.862\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.8619595359843798`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.831\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       28.31065351203988,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.143\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       414.30373356205706`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.177\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4176.7409501704,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.261\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       32614.413639123086`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.103\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       210276.0336448464,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.165\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1652494976965073`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.705\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.704753768709447*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.517\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.5171122888055712`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.948\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       29.481263197784294`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.487\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       448.6942214106069,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.699\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4698.507724624706,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.806\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       38062.58646094878,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.543\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       254297.79010465447`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.459\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4586683559609996`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.384\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.384192597400388*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.366\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.365605301728469*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.065\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       30.6518292935804,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.845\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       484.4537506761771,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.262\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5261.975785160293,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.417\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       44165.955937407256`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.054\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       305397.4742260883,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.811\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.8112000682067869`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.471\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.470519899700785*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.454\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.454396677322148*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.182\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.82235543902462,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.216\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       521.5822807955602,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.869\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5868.746359710356,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.098\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       50975.0193352933,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.644\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       364395.7286950458,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.232\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.2320059929698794`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.204\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.2042736110730281`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.84\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.8395849803308025`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.299\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       32.9928448509374,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.601\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       560.0797746067245,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.52\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6520.420636952829,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.854\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       58542.14677511616,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.322\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       432174.2709110648,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.731\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.731272953991723*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.519\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.5191659431774555`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.588\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.587780139230111*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.416\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       34.16330038531033,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.999\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       599.9461979546252,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.219\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7218.599769518555,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.692\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       66921.5811915899,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.097\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       509678.0835783446,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.32\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.320287026210257*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.902\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.9021204470408794`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.778\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       9.77762307237795*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.533\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       35.33372458842335,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.412\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       641.1815193544028,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.965\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7964.884876838383,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.617\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       76169.43829727363,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.979\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       597917.605256214,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.012\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.0115098840084528`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.365\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.3649749931842953`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.25\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.250146442534663*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.65\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       36.50411973931187,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.838\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       683.7857097020309,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.761\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8760.877047680035,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.634\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       86343.7065490168,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.98\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       697970.9208722009,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.819\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.818657711678199*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.921\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.9211598358490106`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.587\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.5867213156581196`*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.767\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       37.674487885270494`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.278\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       727.7587420244496,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.608\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       9608.177342417106,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.75\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       97504.24711691128,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.11\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       810985.9522005189,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.757\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.756782676060545*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.586\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.5858530914715014`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.0000366059081098`*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.884\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       38.84483087171084,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.731\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       773.1005912627546,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.051\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10508.38679506573,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.097\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       109712.79385549192`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.382\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       938182.6483084996,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.842\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.842356961326329*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.376\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.376146021367886*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.505\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.5046229656349897`*^8,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{
  3.606040869196905*^9, {3.606041449607718*^9, 3.606041540936805*^9}, 
   3.606041581458276*^9, 3.606041816732073*^9, 3.606041936202579*^9, 
   3.624275875575553*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "9", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "10", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "11", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "12", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "13", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "14", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "15", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "16", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6059644661041393`*^9, 3.605964467825019*^9}, {
   3.605964611298558*^9, 3.605964611966443*^9}, 3.605965727719432*^9, 
   3.6242759892037907`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Part 2. (Copy output above into data2) Lists & Tables d[n,m]\n           ",
 StyleBox["**Runs independently of the rest** ",
  FontColor->RGBColor[
   0.17665369649805449`, 0.1535667963683528, 0.778286411841001]]
}], "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
   3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
   3.624275819063196*^9}, {3.624276002704462*^9, 3.624276004062428*^9}, 
   3.624276139773139*^9, {3.6242948554348097`*^9, 3.6242948615363626`*^9}, {
   3.62429493621968*^9, 3.62429493639565*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", 
    RowBox[{"Tm2", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", "2.812169612021296`", ",", "3.0849768414424443`", 
       ",", "3.383779701201429`", ",", "3.7111087111103402`", ",", 
       "4.069728405003454`", ",", "4.462662200290524`", ",", 
       "4.89321888300275`", ",", "5.365021122917361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "28.99305228530671`", ",", "35.047998325061364`", ",", 
       "41.99932540252288`", ",", "49.96309790951217`", ",", 
       "59.06942144884331`", ",", "69.46406071461202`", ",", 
       "81.31024078540655`", ",", "94.79065129352695`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "163.65661480420403`", ",", "216.2346694019965`", ",", 
       "281.1766838811699`", ",", "360.7340781696378`", ",", 
       "457.5110665728159`", ",", "574.5149497347244`", ",", 
       "715.2131226878264`", ",", "883.5976557851865`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "669.4328749657528`", ",", "960.0998725527522`", ",", 
       "1346.7909396210152`", ",", "1854.0679117010136`", ",", 
       "2511.5843419480575`", ",", "3354.9972818865185`", ",", 
       "4427.026379309602`", ",", "5778.682372879903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "2218.426063960804`", ",", "3433.121449296299`", ",", 
       "5168.787622505797`", ",", "7601.73788115468`", ",", 
       "10956.298671530458`", ",", "15515.714418641604`", ",", 
       "21635.20979490218`", ",", "29757.594130349764`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6318.7138292017835`", ",", "10497.003924137101`", ",", 
       "16886.438714446584`", ",", "26427.869674107795`", ",", 
       "40387.205963230124`", ",", "60448.32839317209`", ",", 
       "88828.61026412042`", ",", "128421.87949770683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16037.719735239934`", ",", "28471.32565575209`", ",", 
       "48745.695916177254`", ",", "80899.57196916357`", ",", 
       "130681.44337485185`", ",", "206150.76023081437`", ",", 
       "318457.7712980172`", ",", "482847.87246744643`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "37155.6868987664`", ",", "70207.73506323608`", ",", 
       "127479.67339110188`", ",", "223655.4315777411`", ",", 
       "380820.25785462244`", ",", "631583.712822781`", ",", 
       "1.0233175462352292`*^6", ",", "1.6238503435362736`*^6"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "8", ",", "79917.48130098316`", ",", "160160.28690760824`", ",", 
       "307446.45919671137`", ",", "568608.3452919262`", ",", 
       "1.0179512482198286`*^6", ",", "1.7708586271653152`*^6", ",", 
       "3.0031260830869963`*^6", ",", "4.978096088372649`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "161590.05893472384`", ",", "342375.3291372429`", ",", 
       "692856.6728093473`", ",", "1.3473623234131194`*^6", ",", 
       "2.53028849720074`*^6", ",", "4.6074843112092735`*^6", ",", 
       "8.16271591978346`*^6", ",", "1.4109756434573546`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "310076.1410551335`", ",", "692613.3053329171`", ",", 
       "1.4738146205264283`*^6", ",", "3.006582827267376`*^6", ",", 
       "5.910380754170312`*^6", ",", "1.1243759992225548`*^7", ",", 
       "2.0773009621531717`*^7", ",", "3.738327145673815`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "568881.9559581828`", ",", "1.3361587276691042`*^6", ",", 
       "2.9826853308787574`*^6", ",", "6.369515154940555`*^6", ",", 
       "1.3081742988710737`*^7", ",", "2.595345698690397`*^7", ",", 
       "4.992219983355089`*^7", ",", "9.339280639504072`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "1.0037883234729138`*^6", ",", "2.47327820043215`*^6", ",", 
       "5.7795545726121375`*^6", ",", "1.289489423623438`*^7", ",", 
       "2.7619828649547424`*^7", ",", "5.7052377650096096`*^7", ",", 
       "1.1408485994144775`*^8", ",", "2.2155622271499133`*^8"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "13", ",", "1.711629879320749`*^6", ",", "4.4147545339502795`*^6", ",", 
       "1.077834517624817`*^7", ",", "2.507975798627793`*^7", ",", 
       "5.5931526395259224`*^7", ",", "1.201086855286642`*^8", ",", 
       "2.493306826031504`*^8", ",", "5.0199957643747205`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "2.831646860311321`*^6", ",", "7.630462482340408`*^6", ",", 
       "1.9428571218042128`*^7", ",", "4.7069884886655636`*^7", ",", 
       "1.0913033634837446`*^8", ",", "2.432857638337896`*^8", ",", 
       "5.2359785212987816`*^8", ",", "1.0916155448701353`*^9"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "15", ",", "4.559937597694075`*^6", ",", "1.2814563264449118`*^7", ",", 
       "3.3971838116635114`*^7", ",", "8.556354481062461`*^7", ",", 
       "2.0594260704619503`*^8", ",", "4.7599381129161996`*^8", ",", 
       "1.0607977449793098`*^9", ",", "2.287466908677318`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "7.16760769459142`*^6", ",", "2.0971585584129933`*^7", ",", 
       "5.7797123284778476`*^7", ",", "1.5112190725529265`*^8", ",", 
       "3.7711025910377777`*^8", ",", "9.025590317490258`*^8", ",", 
       "2.0804688745813293`*^9", ",", "4.635221749914344`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "1.102328379405917`*^7", ",", "3.352843515164529`*^7", ",", 
       "9.592469613041684`*^7", ",", "2.6003383349650076`*^8", ",", 
       "6.719250549832658`*^8", ",", "1.6633466967077813`*^9", ",", 
       "3.9614823816917524`*^9", ",", "9.110004580232819`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "1.6620735876739323`*^7", ",", "5.247823752035349`*^7", ",", 
       "1.5565536098438677`*^8", ",", "4.3692504915161896`*^8", ",", 
       "1.1677478116382284`*^9", ",", "2.986752672221485`*^9", ",", 
       "7.34220719643589`*^9", ",", "1.7411212615268066`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "2.4612432161098883`*^7", ",", "8.056287518956129`*^7", ",", 
       "2.4742964062901485`*^8", ",", "7.183531381976209`*^8", ",", 
       "1.983643602661738`*^9", ",", "5.236775583184007`*^9", ",", 
       "1.327493736930425`*^10", ",", "3.2433186376417576`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "3.584993491472011`*^7", ",", "1.2150213418292473`*^8", ",", 
       "3.859506758075085`*^8", ",", "1.1576918387526424`*^9", ",", 
       "3.299613215499118`*^9", ",", "8.98258119734029`*^9", ",", 
       "2.3459729321974743`*^10", ",", "5.900237817353927`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "5.143213382187058`*^7", ",", "1.802785324893196`*^8", ",", 
       "5.916351173140868`*^8", ",", "1.831682314688155`*^9", ",", 
       "5.383335984717115`*^9", ",", "1.5098670687452707`*^10", ",", 
       "4.059266931302899`*^10", ",", "1.0501173381964171`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "7.276240599050438`*^7", ",", "2.6348816764678636`*^8", ",", 
       "8.92468257516307`*^8", ",", "2.8491171314521656`*^9", ",", 
       "8.626875662937353`*^9", ",", "2.490708259355623`*^10", ",", 
       "6.887670324138692`*^10", ",", "1.8313811529624277`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "1.0161588822080702`*^8", ",", "3.7976929815694547`*^8", ",",
        "1.326353218572036`*^9", ",", "4.362226438227603`*^9", ",", 
       "1.3596457424887556`*^10", ",", "4.0376633068572845`*^10", ",", 
       "1.1476038402635135`*^11", ",", "3.1340347314056305`*^11"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "24", ",", "1.402181477972891`*^8", ",", "5.403218681340153`*^8", ",", 
       "1.9440593219128232`*^9", ",", "6.581457369983558`*^9", ",", 
       "2.109922098027484`*^10", ",", "6.439869267488374`*^10", ",", 
       "1.879922858169271`*^11", ",", "5.269410769605203`*^11"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "25", ",", "1.913366428071583`*^8", ",", "7.595328014159895`*^8", ",", 
       "2.8128919501226926`*^9", ",", "9.794479116305193`*^9", ",", 
       "3.2271815189599705`*^10", ",", "1.0116459969701985`*^11", ",", 
       "3.0310767743034607`*^11", ",", "8.714618551475648`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "2.5838647182916862`*^8", ",", "1.0557236350922399`*^9", ",",
        "4.0212254261066904`*^9", ",", "1.4390409815824427`*^10", ",", 
       "4.869684936507391`*^10", ",", "1.5667673868664087`*^11", ",", 
       "4.815008712867525`*^11", ",", "1.4190919725720415`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "3.455520257792777`*^8", ",", "1.452038937828386`*^9", ",", 
       "5.684061828987713`*^9", ",", "2.089044996140308`*^10", ",", 
       "7.255458437645995`*^10", ",", "2.394338211789388`*^11", ",", 
       "7.542832923406873`*^11", ",", "2.2774824853242197`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "4.5792627174216473`*^8", ",", "1.9774959702920744`*^9", ",",
        "7.949802400674068`*^9", ",", "2.99863230633602`*^10", ",", 
       "1.0681886471388654`*^11", ",", "3.613412826921361`*^11", ",", 
       "1.1661859028087178`*^12", ",", "3.6053890451993755`*^12"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "6.016695197608991`*^8", ",", "2.668218198198855`*^9", ",", 
       "1.1008444436295631`*^10", ",", "4.258817082960182`*^10", ",", 
       "1.5550819612063104`*^11", ",", "5.389102867227507`*^11", ",", 
       "1.7808377141823086`*^12", ",", "5.634300910682475`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "7.841896488007543`*^8", ",", "3.5688775678017335`*^9", ",", 
       "1.5101445466114433`*^10", ",", "5.9883830194875145`*^10", ",", 
       "2.2400510125359436`*^11", ",", "7.94823978171626`*^11", ",", 
       "2.6878426945264844`*^12", ",", "8.698184122901667`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "1.0143458974472629`*^9", ",", "4.734372903837603`*^9", ",", 
       "2.053352830208839`*^10", ",", "8.341173648422414`*^10", ",", 
       "3.194594808733099`*^11", ",", "1.159967780878102`*^12", ",", 
       "4.0121889056372964`*^12", ",", "1.3274017802678994`*^13"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "1.3026784583430457`*^9", ",", "6.231774395814745`*^9", ",", 
       "2.7686735320626152`*^10", ",", "1.1515005435764563`*^11", ",", 
       "4.512947172320776`*^11", ",", "1.676042166587234`*^12", ",", 
       "5.926660206579075`*^12", ",", "2.003657395209997`*^13"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6059646296305857`*^9, 3.605964633906671*^9}, 
   3.605965719163375*^9, 3.6242760249844027`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"data2", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605964536020368*^9, 3.605964536434381*^9}, {
   3.605964752380512*^9, 3.605964755950712*^9}, {3.60596493643611*^9, 
   3.605964980107629*^9}, 3.606043798918076*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\<\"d(n,m)\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
       Text["m = 18"]], 
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      InterpretationBox["\<\"2.812\"\>",
       2.812169612021296,
       AutoDelete->True], 
      InterpretationBox["\<\"3.085\"\>",
       3.0849768414424443`,
       AutoDelete->True], 
      InterpretationBox["\<\"3.384\"\>",
       3.383779701201429,
       AutoDelete->True], 
      InterpretationBox["\<\"3.711\"\>",
       3.7111087111103402`,
       AutoDelete->True], 
      InterpretationBox["\<\"4.07\"\>",
       4.069728405003454,
       AutoDelete->True], 
      InterpretationBox["\<\"4.463\"\>",
       4.462662200290524,
       AutoDelete->True], 
      InterpretationBox["\<\"4.893\"\>",
       4.89321888300275,
       AutoDelete->True], 
      InterpretationBox["\<\"5.365\"\>",
       5.365021122917361,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.899\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       28.99305228530671,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.505\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       35.047998325061364`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       41.99932540252288,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.996\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       49.96309790951217,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.907\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       59.06942144884331,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.946\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       69.46406071461202,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.131\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       81.31024078540655,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.479\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       94.79065129352695,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.637\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       163.65661480420403`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.162\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       216.2346694019965,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.812\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       281.1766838811699,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.607\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       360.7340781696378,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.575\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       457.5110665728159,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.745\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       574.5149497347244,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.152\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       715.2131226878264,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.836\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       883.5976557851865,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.694\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       669.4328749657528,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.601\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       960.0998725527522,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.347\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1346.7909396210152`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.854\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1854.0679117010136`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.512\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2511.5843419480575`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.355\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3354.9972818865185`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.427\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4427.026379309602,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.779\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5778.682372879903,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.218\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2218.426063960804,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.433\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3433.121449296299,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.169\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5168.787622505797,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.602\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7601.73788115468,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.096\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10956.298671530458`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.552\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       15515.714418641604`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.164\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       21635.20979490218,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.976\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       29757.594130349764`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.319\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6318.7138292017835`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.05\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10497.003924137101`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.689\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       16886.438714446584`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.643\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       26427.869674107795`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.039\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       40387.205963230124`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.045\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       60448.32839317209,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.883\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       88828.61026412042,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.284\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       128421.87949770683`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.604\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       16037.719735239934`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.847\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       28471.32565575209,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.875\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       48745.695916177254`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.09\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       80899.57196916357,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.307\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       130681.44337485185`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.062\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       206150.76023081437`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.185\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       318457.7712980172,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.828\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       482847.87246744643`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.716\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       37155.6868987664,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.021\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       70207.73506323608,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.275\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       127479.67339110188`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.237\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       223655.4315777411,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.808\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       380820.25785462244`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.316\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       631583.712822781,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.023\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.0233175462352292`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.624\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.6238503435362736`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.992\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       79917.48130098316,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.602\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       160160.28690760824`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.074\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       307446.45919671137`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.686\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       568608.3452919262,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.018\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.0179512482198286`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.771\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.7708586271653152`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.003\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.0031260830869963`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.978\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.978096088372649*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.616\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       161590.05893472384`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.424\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       342375.3291372429,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.929\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       692856.6728093473,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.347\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3473623234131194`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.53\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.53028849720074*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.607\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.6074843112092735`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.163\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       8.16271591978346*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.411\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.4109756434573546`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.101\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       310076.1410551335,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.926\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       692613.3053329171,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.474\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4738146205264283`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.007\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.006582827267376*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.91\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.910380754170312*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.124\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.1243759992225548`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.077\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.0773009621531717`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.738\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.738327145673815*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.689\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       568881.9559581828,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.336\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3361587276691042`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.983\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.9826853308787574`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.37\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.369515154940555*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.308\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.3081742988710737`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.595\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.595345698690397*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.992\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.992219983355089*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.339\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       9.339280639504072*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.004\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.0037883234729138`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.473\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.47327820043215*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.78\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.7795545726121375`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.289\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.289489423623438*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.762\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.7619828649547424`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.705\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.7052377650096096`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.141\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.1408485994144775`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.216\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.2155622271499133`*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.712\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.711629879320749*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.415\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.4147545339502795`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.078\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.077834517624817*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.508\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.507975798627793*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.593\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.5931526395259224`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.201\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.201086855286642*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.493\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.493306826031504*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.02\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.0199957643747205`*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.832\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.831646860311321*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.63\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.630462482340408*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.943\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.9428571218042128`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.707\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.7069884886655636`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.091\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.0913033634837446`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.433\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.432857638337896*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.236\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.2359785212987816`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.092\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0916155448701353`*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.56\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.559937597694075*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.281\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.2814563264449118`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.397\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.3971838116635114`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.556\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       8.556354481062461*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.059\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.0594260704619503`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.76\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.7599381129161996`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.061\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0607977449793098`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.287\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.287466908677318*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.168\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.16760769459142*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.097\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.0971585584129933`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.78\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.7797123284778476`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.511\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.5112190725529265`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.771\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.7711025910377777`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.026\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       9.025590317490258*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.08\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.0804688745813293`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.635\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.635221749914344*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.102\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.102328379405917*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.353\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.352843515164529*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.592\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       9.592469613041684*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.6003383349650076`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.719\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       6.719250549832658*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.663\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.6633466967077813`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.961\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.9614823816917524`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.11\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       9.110004580232819*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.662\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.6620735876739323`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.248\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.247823752035349*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.557\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.5565536098438677`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.369\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.3692504915161896`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.168\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.1677478116382284`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.987\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.986752672221485*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.342\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       7.34220719643589*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.741\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.7411212615268066`*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.461\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.4612432161098883`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.056\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       8.056287518956129*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.474\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.4742964062901485`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.184\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.183531381976209*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.984\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.983643602661738*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.237\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.236775583184007*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.327493736930425*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.243\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       3.2433186376417576`*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.585\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.584993491472011*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.215\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.2150213418292473`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.86\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.859506758075085*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.158\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.1576918387526424`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.299613215499118*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.983\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.98258119734029*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.346\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.3459729321974743`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.9\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       5.900237817353927*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.143\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.143213382187058*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.803\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.802785324893196*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.916\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.916351173140868*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.832\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.831682314688155*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.383\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.383335984717115*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.51\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.5098670687452707`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.059\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.059266931302899*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.05\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.0501173381964171`*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.276\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.276240599050438*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.635\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.6348816764678636`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.925\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       8.92468257516307*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.849\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.8491171314521656`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.627\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.626875662937353*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.491\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.490708259355623*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.888\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       6.887670324138692*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.831\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.8313811529624277`*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.016\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.0161588822080702`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.798\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.7976929815694547`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.326\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.326353218572036*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.362\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.362226438227603*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.36\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.3596457424887556`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.038\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.0376633068572845`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.148\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.1476038402635135`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.134\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.1340347314056305`*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.402\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.402181477972891*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.403\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.403218681340153*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.944\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.9440593219128232`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.581\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       6.581457369983558*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.11\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.109922098027484*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.44\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       6.439869267488374*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.88\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.879922858169271*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.269\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       5.269410769605203*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.913\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.913366428071583*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.595\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.595328014159895*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.813\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.8128919501226926`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.794\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       9.794479116305193*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.227\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       3.2271815189599705`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.012\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.0116459969701985`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.031\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.0310767743034607`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.715\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       8.714618551475648*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.584\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.5838647182916862`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.056\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0557236350922399`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.021\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.0212254261066904`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.439\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.4390409815824427`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.87\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.869684936507391*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.567\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.5667673868664087`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.815\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       4.815008712867525*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.419\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.4190919725720415`*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.456\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.455520257792777*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.452\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.452038937828386*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.684\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.684061828987713*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.089\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.089044996140308*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.255\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       7.255458437645995*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.394\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       2.394338211789388*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.543\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       7.542832923406873*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.277\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       2.2774824853242197`*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.579\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.5792627174216473`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.977\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.9774959702920744`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.95\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       7.949802400674068*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.999\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.99863230633602*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.068\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.0681886471388654`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.613\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.613412826921361*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.166\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.1661859028087178`*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.605\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       3.6053890451993755`*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.017\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       6.016695197608991*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.668\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.668218198198855*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.101\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.1008444436295631`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.259\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.258817082960182*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.555\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.5550819612063104`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.389\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       5.389102867227507*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.781\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.7808377141823086`*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.634\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       5.634300910682475*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.842\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.841896488007543*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.569\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.5688775678017335`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.51\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.5101445466114433`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.988\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       5.9883830194875145`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.24\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       2.2400510125359436`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.948\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       7.94823978171626*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.688\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       2.6878426945264844`*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.698\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       8.698184122901667*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.014\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0143458974472629`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.734\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.734372903837603*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.053\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.053352830208839*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.341\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       8.341173648422414*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.195\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.194594808733099*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.16\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.159967780878102*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.012\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       4.0121889056372964`*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"13\"\>"]}],
       1.3274017802678994`*^13,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.303\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.3026784583430457`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.232\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       6.231774395814745*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.769\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.7686735320626152`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.152\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.1515005435764563`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.513\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       4.512947172320776*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.676\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.676042166587234*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.927\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       5.926660206579075*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.004\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"13\"\>"]}],
       2.003657395209997*^13,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{
  3.605964537300686*^9, 3.605964650877095*^9, 3.605964757090939*^9, {
   3.605964938114555*^9, 3.6059649809107733`*^9}, 3.6059652626226377`*^9, 
   3.605965576760521*^9, {3.605965738978312*^9, 3.605965768760757*^9}, 
   3.605974099728284*^9, 3.60597580238875*^9, 3.606043802574191*^9, 
   3.624276029130639*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lists & Tables a[n,m]", "Section",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.605974447731999*^9, 
  3.6059744483220463`*^9}, {3.624276173094329*^9, 3.624276181937603*^9}, {
  3.624294887358986*^9, 3.624294888846599*^9}}],

Cell[CellGroupData[{

Cell["Assemble the list for a[n,m]", "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
  3.6242757824484*^9}, {3.624294526291215*^9, 3.6242945338255587`*^9}, {
  3.62429481257246*^9, 3.624294817747794*^9}, {3.6242949125507603`*^9, 
  3.624294913316927*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"la", "[", "0", "]"}], "=", 
   RowBox[{"{", "2", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
     RowBox[{"la", "[", "0", "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"i", ",", "0"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "Jm"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605975122502071*^9, 3.605975145525975*^9}, {
  3.605975897143764*^9, 3.6059758994720697`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"la", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.6059748249156647`*^9, 3.605974858507277*^9}, {
  3.60597516795741*^9, 3.605975170421706*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"7", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"8", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"9", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"10", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"11", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"12", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"13", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"14", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"15", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"16", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"17", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"18", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"19", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"20", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"21", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"22", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"23", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"24", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"25", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"26", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"27", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"28", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"29", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"30", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"31", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"32", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6059748295420628`*^9, 3.605974859361034*^9}, 
   3.605975171023808*^9, 3.605975907017643*^9, 3.624276209611415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tam", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<a(n,m)\>\"", ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 0\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tam", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tam"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059652241021338`*^9, 3.605965226308755*^9}, {3.605965358308922*^9, 
   3.605965385909829*^9}, 3.605965537719676*^9, {3.605975731356937*^9, 
   3.605975784530101*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"a(n,m)\"\>",
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
    Text["m = 0"]], ",", "2", ",", "4", ",", "6", ",", "8", ",", "10", ",", 
   "12", ",", "14", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.6059643040879908`*^9, 3.605965262228321*^9, 3.605965539077197*^9, 
   3.6059655763211*^9, {3.6059657386112547`*^9, 3.605965768399316*^9}, 
   3.605974099413144*^9, {3.605975749535589*^9, 3.605975785954475*^9}, 
   3.6059759093831244`*^9, 3.624276209639077*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tam2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<a(n,m)\>\"", ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 18\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tam2", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "10", ",", "Km"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tam2"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059640542153893`*^9, 3.605964139189638*^9}, {3.605965252611409*^9, 
   3.605965254795072*^9}, 3.6059655604602203`*^9, {3.6059757432166357`*^9, 
   3.605975747304516*^9}, 3.605975823209059*^9, 3.605975856118058*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"a(n,m)\"\>",
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
    Text["m = 18"]], ",", "20", ",", "22", ",", "24", ",", "26", ",", "28", 
   ",", "30", ",", "32"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.605964071295875*^9, {3.605964118130289*^9, 3.6059641403059*^9}, 
   3.605964306570623*^9, 3.6059652622818527`*^9, {3.6059655631328373`*^9, 
   3.6059655763777523`*^9}, {3.605965738666999*^9, 3.6059657684657993`*^9}, 
   3.605974099469119*^9, 3.605975827096953*^9, 3.605975857199109*^9, 
   3.6059759116746273`*^9, 3.624276209694121*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asol", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.605975862054488*^9, 3.6059758735315247`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "1.4362058383823288`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "1.3566820895954625`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "1.3041851889652893`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "1.265452064040229`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "1.2349768297104822`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "1.2099733145097542`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "1.188845926937753`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "1.170599666942158`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "1.1545741238882596`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "1.1403095390963773`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "1.1274735393039028`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", "1.1158183820168457`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", "1.1051546762505395`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"14", ",", "0"}], "]"}], "\[Rule]", "1.0953345256607327`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"15", ",", "0"}], "]"}], "\[Rule]", "1.0862403224550423`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"16", ",", "0"}], "]"}], "\[Rule]", "1.0777770682387182`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"17", ",", "0"}], "]"}], "\[Rule]", "1.0698669724870744`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"18", ",", "0"}], "]"}], "\[Rule]", "1.062445565788279`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"19", ",", "0"}], "]"}], "\[Rule]", "1.0554588467114905`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"20", ",", "0"}], "]"}], "\[Rule]", "1.0488611501135399`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"21", ",", "0"}], "]"}], "\[Rule]", "1.04261352919367`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"22", ",", "0"}], "]"}], "\[Rule]", "1.0366825100157961`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"23", ",", "0"}], "]"}], "\[Rule]", "1.03103912045856`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"24", ",", "0"}], "]"}], "\[Rule]", "1.0256581243275478`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"25", ",", "0"}], "]"}], "\[Rule]", "1.0205174108910229`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "\[Rule]", "1.015597503590241`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"27", ",", "0"}], "]"}], "\[Rule]", "1.0108811611469255`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"28", ",", "0"}], "]"}], "\[Rule]", "1.00635305104023`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"29", ",", "0"}], "]"}], "\[Rule]", "1.0019994802017358`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"30", ",", "0"}], "]"}], "\[Rule]", "0.997808171344375`"}], ",", 
   
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"31", ",", "0"}], "]"}], "\[Rule]", "0.9937680759815126`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"32", ",", "0"}], "]"}], "\[Rule]", "0.9898692171678989`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6059758652721443`*^9, 3.605975874250598*^9}, 
   3.605975914623352*^9, 3.6242762097450323`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "0", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "0", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "1", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "2", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "3", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "4", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "5", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "6", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "7", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "8", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "8", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.605963642922221*^9, 3.605963651968977*^9}, 
   3.605965763893743*^9, {3.6059741156922493`*^9, 3.605974138714274*^9}, {
   3.605975839317322*^9, 3.6059758408226557`*^9}, {3.605975926386742*^9, 
   3.605975998740129*^9}, 3.6059760405792828`*^9, 3.624276189660471*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Part 1. (Copy output above into data3) Lists & Tables a[n,m]\n           ",
 StyleBox["**Runs independently of the rest** ",
  FontColor->RGBColor[
   0.17665369649805449`, 0.1535667963683528, 0.778286411841001]]
}], "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
   3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
   3.624275819063196*^9}, {3.624276002704462*^9, 3.624276004062428*^9}, 
   3.624276139773139*^9, {3.624276198512236*^9, 3.624276205232874*^9}, {
   3.624294957851634*^9, 3.624294966057542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", 
    RowBox[{"Tam", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", "1", ",", "0.6425658882986912`", ",", 
       "0.6565515772628739`", ",", "0.6838447612603539`", ",", 
       "0.7195813012671776`", ",", "0.7629536315186076`", ",", 
       "0.8133377289870806`", ",", "0.8705011961542256`", ",", 
       "0.934493617324198`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0.7181029191911644`", ",", "1.3406082328066617`", ",", 
       "2.04889095633109`", ",", "2.8473705514356067`", ",", 
       "3.752607201724391`", ",", "4.782397907864722`", ",", 
       "5.95528425320619`", ",", "7.291180911628746`", ",", 
       "8.811866212267878`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0.6783410447977313`", ",", "2.0168012881438`", ",", 
       "4.168138100568507`", ",", "7.2952061643184445`", ",", 
       "11.594297057981082`", ",", "17.29839248806972`", ",", 
       "24.6808856578667`", ",", "34.06067497485741`", ",", 
       "45.80831353591867`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0.6520925944826447`", ",", "2.6725362397434846`", ",", 
       "7.000024617426625`", ",", "14.822691060886443`", ",", 
       "27.63756018199868`", ",", "47.31703247327197`", ",", 
       "76.18506507123706`", ",", "117.10571947248964`", ",", 
       "173.58634162778444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0.6327260320201145`", ",", "3.31192293940492`", ",", 
       "10.530277990287287`", ",", "26.21196872059809`", ",", 
       "56.16101316096757`", ",", "108.61970518860701`", ",", 
       "194.95730377005825`", ",", "330.5139988879396`", ",", 
       "535.6298323086232`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "0.6174884148552411`", ",", "3.937826174656301`", ",", 
       "14.745909971412821`", ",", "42.23187260479333`", ",", 
       "102.31518000037383`", ",", "220.75809791486736`", ",", 
       "437.27640343601263`", ",", "810.9006606571619`", ",", 
       "1426.8958547813365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "0.6049866572548771`", ",", "4.5523173139333455`", ",", 
       "19.635345737098113`", ",", "63.63881073993811`", ",", 
       "172.10894340267706`", ",", "410.03437465680287`", ",", 
       "888.8291224194181`", ",", "1790.4008372630055`", ",", 
       "3400.5726029898115`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "0.5944229634688765`", ",", "5.156951726696489`", ",", 
       "25.188281768689922`", ",", "91.1778590652989`", ",", 
       "272.39688814820477`", ",", "710.4671363719679`", ",", 
       "1673.4366920390678`", ",", "3639.5625352865522`", ",", 
       "7423.201865377807`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "0.585299833471079`", ",", "5.75293491502037`", ",", 
       "31.395502322249154`", ",", "125.58381855224012`", ",", 
       "410.8676794328555`", ",", "1164.7441565811248`", ",", 
       "2962.8741237824806`", ",", "6921.397018103254`", ",", 
       "15090.873782843659`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "0.5772870619441298`", ",", "6.341225739386674`", ",", 
       "38.24871110151309`", ",", "167.58216593403594`", ",", 
       "596.0334430403849`", ",", "1825.16294867306`", ",", 
       "4987.768321412495`", ",", "12457.827707398166`", ",", 
       "28920.632449056695`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "0.5701547695481887`", ",", "6.922603330893573`", ",", 
       "45.74038943712193`", ",", "217.88988703975332`", ",", 
       "837.2200571597009`", ",", "2754.560168091425`", ",", 
       "8049.562115123955`", ",", "21409.763734455995`", ",", 
       "52732.644465514015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "0.5637367696519514`", ",", "7.4977121511087255`", ",", 
       "53.863679902523785`", ",", "277.21620123816086`", ",", 
       "1144.558253765614`", ",", "4027.230760593906`", ",", 
       "12533.532362554362`", ",", "35372.0105361662`", ",", 
       "92140.08018377228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "0.5579091910084228`", ",", "8.067093351109161`", ",", 
       "62.6122913811724`", ",", "346.2631907986599`", ",", 
       "1528.9754323788186`", ",", "5729.837668809136`", ",", 
       "18922.85119027942`", ",", "56484.21721772793`", ",", 
       "155165.04026530488`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "0.5525773381252698`", ",", "8.631207220059133`", ",", 
       "71.98042146191308`", ",", "425.72634918656905`", ",", 
       "2002.1880994102078`", ",", "7962.312815857407`", ",", 
       "27813.68027796811`", ",", "87559.0486876069`", ",", 
       "253000.2294701896`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "0.5476672628303664`", ",", "9.190449650562247`", ",", 
       "81.96269263538763`", ",", "516.2950608426961`", ",", 
       "2576.694857668727`", ",", "10838.750001080642`", ",", 
       "39931.28882284996`", ",", "132228.759707195`", ",", 
       "400937.43624030985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "0.5431201612275212`", ",", "9.74516447298701`", ",", 
       "92.55409945872485`", ",", "618.6530231430248`", ",", 
       "3265.769881255355`", ",", "14488.290269705336`", ",", 
       "56147.18647459862`", ",", "195111.33789368934`", ",", 
       "619485.221555328`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "0.5388885341193591`", ",", "10.295652867325451`", ",", 
       "103.74996446639757`", ",", "733.478619463889`", ",", 
       "4083.4568204261554`", ",", "19056.000254905164`", ",", 
       "77497.26311048465`", ",", "281997.3732864139`", ",", 
       "935699.5544987858`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "0.5349334862435372`", ",", "10.842180662832572`", ",", 
       "115.54590109671317`", ",", "861.4452507387812`", ",", 
       "5044.5630890099765`", ",", "24703.743936124076`", ",", 
       "105200.92783727252`", ",", "400058.80326104147`", ",", 
       "1.3847524556810095`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "0.5312227828941395`", ",", "11.384984081839583`", ",", 
       "127.93778228576305`", ",", "1003.2216316075582`", ",", 
       "6164.654493719624`", ",", "31611.048210469296`", ",", 
       "140681.24006830805`", ",", "558080.673289343`", ",", 
       "2.011765023754669`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "0.5277294233557452`", ",", "11.924274318049632`", ",", 
       "140.92171367419`", ",", "1159.4720562047899`", ",", 
       "7460.050170364419`", ",", "39975.9626333669`", ",", 
       "185586.02593890362`", ",", "766717.046238971`", ",", 
       "2.873932525292959`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "0.5244305750567699`", ",", "12.460241228388945`", ",", 
       "154.4940105967778`", ",", "1330.856637776294`", ",", 
       "8947.817796726411`", ",", "50015.91364950691`", ",", 
       "241809.97369674413`", ",", "1.0387721855403867`*^6", ",", 
       "4.042970524788362`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "0.521306764596835`", ",", "12.993056341403388`", ",", 
       "168.6511781971316`", ",", "1518.0315256163174`", ",", 
       "10645.769055855411`", ",", "61968.55360454555`", ",", 
       "311517.70204196795`", ",", "1.389508130574584`*^6", ",", 
       "5.607912319931743`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "0.5183412550078981`", ",", "13.522875332155072`", ",", 
       "183.38989414242894`", ",", "1721.649102251456`", ",", 
       "12572.45532690111`", ",", "76092.60480137424`", ",", 
       "397167.7956983317`", ",", "1.8369797760192554`*^6", ",", 
       "7.678289228064308`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "0.51551956022928`", ",", "14.049840075963955`", ",", 
       "198.70699351607826`", ",", "1942.3581633354731`", ",", 
       "14747.163583443475`", ",", "92668.6988414098`", ",", 
       "501537.8027763476`", ",", "2.4023985606005415`*^6", ",", 
       "1.0387726543138348`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "24", ",", "0.5128290621637739`", ",", "14.574080366248893`", ",", 
       "214.59945554638415`", ",", "2180.8040823409583`", ",", 
       "17189.91248169582`", ",", "112000.21147082241`", ",", 
       "627750.1887447333`", ",", "3.1105258647043514`*^6", ",", 
       "1.3897989249023624`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "0.5102587054455114`", ",", "15.095715361928416`", ",", 
       "231.0643918923801`", ",", "2437.628961822668`", ",", 
       "19921.44862301214`", ",", "134414.0931334765`", ",", 
       "779299.242060787`", ",", "3.9900972105806787`*^6", ",", 
       "1.8403512834871817`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "0.5077987517951205`", ",", "15.614854815188055`", ",", 
       "248.09903625790363`", ",", "2713.4717727701573`", ",", 
       "22963.242976891663`", ",", "160261.69541627844`", ",", 
       "960078.9267257847`", ",", "5.07427835340432`*^6", ",", 
       "2.4136455811794493`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "0.5054405805734627`", ",", "16.131600119442023`", ",", 
       "265.70073514475587`", ",", "3008.968483353717`", ",", 
       "26337.487452188547`", ",", "189919.5935583143`", ",", 
       "1.1744116772302669`*^6", ",", "6.401154346216547`*^6", ",", 
       "3.1372311777588308`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "0.503176525520115`", ",", "16.64604520899866`", ",", 
       "283.86693958769683`", ",", "3324.7521781891505`", ",", 
       "30067.09160554259`", ",", "223790.405182377`", ",", 
       "1.4270781315379431`*^6", ",", "8.014252656746755`*^6", ",", 
       "4.043612011790455`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "0.5009997401008679`", ",", "17.158277335571807`", ",", 
       "302.5951977397949`", ",", "3661.453169097329`", ",", 
       "34175.679477182166`", ",", "262303.6053960275`", ",", 
       "1.7233477979274527`*^6", ",", "9.963101409286056`*^6", ",", 
       "5.170931566833763`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "0.4989040856721875`", ",", "17.66837774185923`", ",", 
       "321.88314819758625`", ",", "4019.6990982082275`", ",", 
       "38687.5865452374`", ",", "305916.33839903417`", ",", 
       "2.06901065166971`*^6", ",", "1.2303823820141096`*^7", ",", 
       "6.56372588926139`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "0.4968840379907563`", ",", "18.176422248572102`", ",", 
       "341.72851397262974`", ",", "4400.115034152255`", ",", 
       "43627.85679056649`", ",", "355114.2257247399`", ",", 
       "2.4704096576662073`*^6", ",", "1.5099769890724758`*^7", ",", 
       "8.273748935759707`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "0.49493460858394944`", ",", "18.682481768282766`", ",", 
       "362.1290970301034`", ",", "4803.323561990812`", ",", 
       "49022.23986485544`", ",", "410412.17123449885`", ",", 
       "2.9344742153115906`*^6", ",", "1.842218641802785`*^7", ",", 
       "1.0360874650637342`*^8"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6059760248838463`*^9, 3.6059760613834867`*^9}, 
   3.62427622904459*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Grid", "[", "data3", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.605963850828382*^9, 3.605963856029323*^9}, 
   3.605965694694936*^9, {3.6059760735056133`*^9, 3.6059760789602623`*^9}, 
   3.605976277952243*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"data3", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605956286779954*^9, 3.605956400831895*^9}, {
   3.6059564536601763`*^9, 3.605956462370385*^9}, {3.605956573677166*^9, 
   3.605956587996223*^9}, {3.6059566272644997`*^9, 3.605956758193639*^9}, {
   3.605956979033896*^9, 3.605957031750104*^9}, {3.6059571170855494`*^9, 
   3.605957208827417*^9}, {3.605957239441719*^9, 3.605957307601638*^9}, 
   3.605961800965041*^9, {3.6059619191836777`*^9, 3.6059620097673683`*^9}, {
   3.605962052862361*^9, 3.6059620547206593`*^9}, {3.6059621411139317`*^9, 
   3.605962214501655*^9}, {3.605962293349245*^9, 3.6059622945623703`*^9}, {
   3.605962409809019*^9, 3.60596241286281*^9}, {3.605962456828739*^9, 
   3.605962554326293*^9}, {3.605962589907238*^9, 3.605962656647934*^9}, {
   3.6059628432367067`*^9, 3.6059628629158*^9}, {3.605962906427772*^9, 
   3.605962910290475*^9}, {3.605962990208585*^9, 3.60596303974296*^9}, {
   3.6059634235453777`*^9, 3.605963438753223*^9}, {3.605963562363545*^9, 
   3.6059635699134827`*^9}, {3.605963606559862*^9, 3.605963607078051*^9}, {
   3.605963812512066*^9, 3.605963839403639*^9}, {3.605963881330555*^9, 
   3.605963886320655*^9}, {3.605964253836753*^9, 3.6059642710183697`*^9}, {
   3.605964343332456*^9, 3.605964344245747*^9}, {3.605964730925312*^9, 
   3.605964734657075*^9}, {3.605965014690044*^9, 3.605965068990183*^9}, {
   3.60596517882509*^9, 3.605965192346938*^9}, {3.605965602927342*^9, 
   3.605965604117385*^9}, {3.605976283009459*^9, 3.605976284487555*^9}, 
   3.606045444387844*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\<\"a(n,m)\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
       Text["m = 0"]], 
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.426\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6425658882986912,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.566\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6565515772628739,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.838\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6838447612603539,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.196\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7195813012671776,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.63\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7629536315186076,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.133\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.8133377289870806,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.705\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.8705011961542256,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.345\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.934493617324198,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.181\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7181029191911644,
       AutoDelete->True], 
      InterpretationBox["\<\"1.341\"\>",
       1.3406082328066617`,
       AutoDelete->True], 
      InterpretationBox["\<\"2.049\"\>",
       2.04889095633109,
       AutoDelete->True], 
      InterpretationBox["\<\"2.847\"\>",
       2.8473705514356067`,
       AutoDelete->True], 
      InterpretationBox["\<\"3.753\"\>",
       3.752607201724391,
       AutoDelete->True], 
      InterpretationBox["\<\"4.782\"\>",
       4.782397907864722,
       AutoDelete->True], 
      InterpretationBox["\<\"5.955\"\>",
       5.95528425320619,
       AutoDelete->True], 
      InterpretationBox["\<\"7.291\"\>",
       7.291180911628746,
       AutoDelete->True], 
      InterpretationBox["\<\"8.812\"\>",
       8.811866212267878,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.783\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6783410447977313,
       AutoDelete->True], 
      InterpretationBox["\<\"2.017\"\>",
       2.0168012881438,
       AutoDelete->True], 
      InterpretationBox["\<\"4.168\"\>",
       4.168138100568507,
       AutoDelete->True], 
      InterpretationBox["\<\"7.295\"\>",
       7.2952061643184445`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.159\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.594297057981082`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.73\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.29839248806972,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.468\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       24.6808856578667,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.406\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       34.06067497485741,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.581\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       45.80831353591867,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.521\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6520925944826447,
       AutoDelete->True], 
      InterpretationBox["\<\"2.673\"\>",
       2.6725362397434846`,
       AutoDelete->True], 
      InterpretationBox["\<\"7.\"\>",
       7.000024617426625,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.482\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.822691060886443`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.764\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       27.63756018199868,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.732\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       47.31703247327197,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.619\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       76.18506507123706,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.171\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       117.10571947248964`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.736\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       173.58634162778444`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6327260320201145,
       AutoDelete->True], 
      InterpretationBox["\<\"3.312\"\>",
       3.31192293940492,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.053\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.530277990287287`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.621\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       26.21196872059809,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.616\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       56.16101316096757,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.086\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       108.61970518860701`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.95\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       194.95730377005825`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.305\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       330.5139988879396,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.356\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       535.6298323086232,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.175\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6174884148552411,
       AutoDelete->True], 
      InterpretationBox["\<\"3.938\"\>",
       3.937826174656301,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.475\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.745909971412821`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.223\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       42.23187260479333,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.023\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       102.31518000037383`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.208\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       220.75809791486736`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.373\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       437.27640343601263`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       810.9006606571619,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.427\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1426.8958547813365`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.05\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6049866572548771,
       AutoDelete->True], 
      InterpretationBox["\<\"4.552\"\>",
       4.5523173139333455`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.964\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       19.635345737098113`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.364\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       63.63881073993811,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.721\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       172.10894340267706`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.1\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       410.03437465680287`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.888\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       888.8291224194181,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.79\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1790.4008372630055`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.401\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3400.5726029898115`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.944\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5944229634688765,
       AutoDelete->True], 
      InterpretationBox["\<\"5.157\"\>",
       5.156951726696489,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.519\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       25.188281768689922`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.118\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       91.1778590652989,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.724\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       272.39688814820477`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.105\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       710.4671363719679,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.673\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1673.4366920390678`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.64\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3639.5625352865522`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.423\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7423.201865377807,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.853\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.585299833471079,
       AutoDelete->True], 
      InterpretationBox["\<\"5.753\"\>",
       5.75293491502037,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.14\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.395502322249154`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.256\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       125.58381855224012`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       410.8676794328555,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.165\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1164.7441565811248`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.963\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2962.8741237824806`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.921\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6921.397018103254,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.509\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       15090.873782843659`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.773\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5772870619441298,
       AutoDelete->True], 
      InterpretationBox["\<\"6.341\"\>",
       6.341225739386674,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.825\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       38.24871110151309,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.676\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       167.58216593403594`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.96\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       596.0334430403849,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.825\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1825.16294867306,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.988\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4987.768321412495,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.246\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       12457.827707398166`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.892\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       28920.632449056695`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.702\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5701547695481887,
       AutoDelete->True], 
      InterpretationBox["\<\"6.923\"\>",
       6.922603330893573,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.574\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       45.74038943712193,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.179\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       217.88988703975332`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.372\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       837.2200571597009,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.755\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2754.560168091425,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.05\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8049.562115123955,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.141\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       21409.763734455995`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.273\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       52732.644465514015`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.637\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5637367696519514,
       AutoDelete->True], 
      InterpretationBox["\<\"7.498\"\>",
       7.4977121511087255`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.386\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       53.863679902523785`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.772\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       277.21620123816086`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.145\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1144.558253765614,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.027\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4027.230760593906,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.253\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       12533.532362554362`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.537\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       35372.0105361662,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.214\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       92140.08018377228,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.579\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5579091910084228,
       AutoDelete->True], 
      InterpretationBox["\<\"8.067\"\>",
       8.067093351109161,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.261\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       62.6122913811724,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.463\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       346.2631907986599,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.529\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1528.9754323788186`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.73\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5729.837668809136,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.892\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18922.85119027942,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.648\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       56484.21721772793,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.552\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       155165.04026530488`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.526\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5525773381252698,
       AutoDelete->True], 
      InterpretationBox["\<\"8.631\"\>",
       8.631207220059133,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.198\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       71.98042146191308,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.257\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       425.72634918656905`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.002\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2002.1880994102078`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.962\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7962.312815857407,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.781\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       27813.68027796811,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.756\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       87559.0486876069,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.53\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       253000.2294701896,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.477\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5476672628303664,
       AutoDelete->True], 
      InterpretationBox["\<\"9.19\"\>",
       9.190449650562247,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.196\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       81.96269263538763,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.163\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       516.2950608426961,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.577\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2576.694857668727,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.084\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10838.750001080642`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.993\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       39931.28882284996,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.322\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       132228.759707195,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.009\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       400937.43624030985`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.431\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5431201612275212,
       AutoDelete->True], 
      InterpretationBox["\<\"9.745\"\>",
       9.74516447298701,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.255\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       92.55409945872485,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.187\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       618.6530231430248,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.266\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3265.769881255355,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.449\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14488.290269705336`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.615\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       56147.18647459862,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.951\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       195111.33789368934`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.195\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       619485.221555328,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.389\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5388885341193591,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.03\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.295652867325451`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.037\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       103.74996446639757`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.335\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       733.478619463889,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.083\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4083.4568204261554`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.906\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       19056.000254905164`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.75\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       77497.26311048465,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.82\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       281997.3732864139,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.357\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       935699.5544987858,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.349\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5349334862435372,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.084\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.842180662832572`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.155\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       115.54590109671317`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.614\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       861.4452507387812,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.045\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5044.5630890099765`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.47\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       24703.743936124076`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.052\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       105200.92783727252`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.001\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       400058.80326104147`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.385\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3847524556810095`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.312\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5312227828941395,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.138\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.384984081839583`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.279\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       127.93778228576305`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.003\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1003.2216316075582`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.165\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6164.654493719624,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.161\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       31611.048210469296`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.407\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       140681.24006830805`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.581\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       558080.673289343,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.012\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.011765023754669*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.277\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5277294233557452,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.192\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.924274318049632`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.409\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       140.92171367419,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.159\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1159.4720562047899`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.46\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7460.050170364419,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.998\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       39975.9626333669,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.856\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       185586.02593890362`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.667\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       766717.046238971,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.874\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.873932525292959*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5244305750567699,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.246\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.460241228388945`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.545\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       154.4940105967778,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.331\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1330.856637776294,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.948\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8947.817796726411,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.002\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       50015.91364950691,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.418\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       241809.97369674413`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.039\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.0387721855403867`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.043\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.042970524788362*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.213\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.521306764596835,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.299\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.993056341403388`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.687\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       168.6511781971316,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.518\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1518.0315256163174`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.065\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10645.769055855411`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.197\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       61968.55360454555,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.115\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       311517.70204196795`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.39\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.389508130574584*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.608\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.607912319931743*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.183\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5183412550078981,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.352\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.522875332155072`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.834\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       183.38989414242894`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.722\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1721.649102251456,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.257\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       12572.45532690111,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.609\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       76092.60480137424,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.972\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       397167.7956983317,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.837\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.8369797760192554`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.678\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.678289228064308*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.155\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.51551956022928,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.405\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.049840075963955`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.987\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       198.70699351607826`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.942\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1942.3581633354731`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.475\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14747.163583443475`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.267\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       92668.6988414098,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.015\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       501537.8027763476,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.402\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.4023985606005415`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.039\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.0387726543138348`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.128\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5128290621637739,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.457\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.574080366248893`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.146\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       214.59945554638415`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.181\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2180.8040823409583`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.719\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       17189.91248169582,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.12\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       112000.21147082241`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.278\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       627750.1887447333,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.111\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.1105258647043514`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.39\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.3897989249023624`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.103\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5102587054455114,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.51\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.095715361928416`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.311\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       231.0643918923801,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.438\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2437.628961822668,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.992\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       19921.44862301214,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.344\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       134414.0931334765,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.793\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       779299.242060787,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.99\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.9900972105806787`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.84\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.8403512834871817`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.078\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5077987517951205,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.561\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.614854815188055`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.481\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       248.09903625790363`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.713\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2713.4717727701573`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.296\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       22963.242976891663`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.603\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       160261.69541627844`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.601\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       960078.9267257847,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.074\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.07427835340432*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.414\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.4136455811794493`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.054\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5054405805734627,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.613\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.131600119442023`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.657\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       265.70073514475587`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.009\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3008.968483353717,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.634\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       26337.487452188547`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.899\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       189919.5935583143,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.174\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1744116772302669`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.401\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.401154346216547*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.137\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.1372311777588308`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.032\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.503176525520115,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.665\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.64604520899866,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.839\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       283.86693958769683`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.325\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3324.7521781891505`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.007\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       30067.09160554259,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.238\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       223790.405182377,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.427\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4270781315379431`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.014\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       8.014252656746755*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.044\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.043612011790455*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.01\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5009997401008679,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.716\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.158277335571807`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.026\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       302.5951977397949,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.661\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3661.453169097329,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.418\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       34175.679477182166`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.623\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       262303.6053960275,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.723\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.7233477979274527`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.963\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.963101409286056*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.171\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.170931566833763*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.989\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4989040856721875,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.767\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.66837774185923,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.219\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       321.88314819758625`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.02\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4019.6990982082275`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.869\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       38687.5865452374,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.059\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       305916.33839903417`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.069\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.06901065166971*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.23\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.2303823820141096`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.564\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       6.56372588926139*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.969\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4968840379907563,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.818\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.176422248572102`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.417\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       341.72851397262974`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.4\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4400.115034152255,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.363\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       43627.85679056649,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.551\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       355114.2257247399,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.47\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.4704096576662073`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.51\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.5099769890724758`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.274\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       8.273748935759707*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.949\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.49493460858394944`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.868\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.682481768282766`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.621\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       362.1290970301034,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.803\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4803.323561990812,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.902\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       49022.23986485544,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.104\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       410412.17123449885`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.934\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.9344742153115906`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.842\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.842218641802785*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.036\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.0360874650637342`*^8,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{
  3.605963887240528*^9, {3.605964255234438*^9, 3.60596427169835*^9}, {
   3.605964339437612*^9, 3.605964344932262*^9}, 3.6059647358695993`*^9, {
   3.605965029370104*^9, 3.6059650697219763`*^9}, {3.605965182099516*^9, 
   3.605965193423147*^9}, 3.6059652624603043`*^9, {3.605965571141857*^9, 
   3.605965576563089*^9}, 3.605965607492208*^9, {3.6059657388488903`*^9, 
   3.6059657686288567`*^9}, 3.60597409959597*^9, 3.605974148782137*^9, 
   3.605976287534251*^9, 3.606045446891439*^9, 3.624276240592658*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "9", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "10", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "11", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "12", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "13", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "14", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "15", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "16", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6059644661041393`*^9, 3.605964467825019*^9}, {
   3.605964611298558*^9, 3.605964611966443*^9}, 3.605965727719432*^9, {
   3.605976356932522*^9, 3.605976425608886*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Part 2. (Copy output above into data4) Lists & Tables a[n,m]\n           ",
 StyleBox["**Runs independently of the rest** ",
  FontColor->RGBColor[
   0.17665369649805449`, 0.1535667963683528, 0.778286411841001]]
}], "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
   3.605974367255322*^9, 3.605974385596409*^9}, {3.624275772976296*^9, 
   3.624275819063196*^9}, {3.624276002704462*^9, 3.624276004062428*^9}, 
   3.624276139773139*^9, {3.624276198512236*^9, 3.624276205232874*^9}, {
   3.624276380100401*^9, 3.624276385050148*^9}, {3.6242949858736753`*^9, 
   3.624294992447521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data4", "=", 
   RowBox[{"{", 
    RowBox[{"Tam2", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", "1.0055542239124098`", ",", "1.084059798979659`", 
       ",", "1.1704967717338894`", ",", "1.2654468511390078`", ",", 
       "1.3695805027331285`", ",", "1.4836552323505836`", ",", 
       "1.6085170197280183`", ",", "1.7451039773099082`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "10.541375414249195`", ",", "12.506360588125123`", ",", 
       "14.736449472238498`", ",", "17.26462092090108`", ",", 
       "20.12760803588711`", ",", "23.366337110670205`", ",", 
       "27.026409222231038`", ",", "31.158630850933488`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "60.35314947403498`", ",", "78.19150430151967`", ",", 
       "99.89598382203228`", ",", "126.12604528584099`", ",", 
       "157.63996793221648`", ",", "195.30839629005257`", ",", 
       "240.12964851954297`", ",", "293.247006690012`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "249.89775935499085`", ",", "351.2141584526625`", ",", 
       "483.77565001249764`", ",", "655.0769546027278`", ",", 
       "874.0861047401518`", ",", "1151.497610309583`", ",", 
       "1500.0251495886398`", ",", "1934.7395502216739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "836.8934879151536`", ",", "1268.6518948631929`", ",", 
       "1874.828551132546`", ",", "2711.106525460069`", ",", 
       "3847.541398783129`", ",", "5371.68015017357`", ",", 
       "7392.274390291259`", ",", "10043.69064067726`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "2405.6121874911646`", ",", "3913.717206310004`", ",", 
       "6178.351311047404`", ",", "9504.857546984556`", ",", 
       "14298.865361412418`", ",", "21093.660041279938`", ",", 
       "30583.948779493057`", ",", "43667.345272872175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "6154.724617474073`", ",", "10699.25647800634`", ",", 
       "17973.36945836275`", ",", "29316.764211884536`", ",", 
       "46610.18203041254`", ",", "72457.33361116964`", ",", 
       "110418.71316908204`", ",", "165310.1525229243`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14359.335608588302`", ",", "26568.51630743083`", ",", 
       "47330.72701722264`", ",", "81605.09691221747`", ",", 
       "136743.0548001822`", ",", "223455.81257470135`", ",", 
       "357113.65988778585`", ",", "559475.1464168429`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "31076.344965189193`", ",", "60987.45660375311`", ",", 
       "114861.76435271147`", ",", "208755.9173930808`", ",", 
       "367766.87511413486`", ",", "630332.8895818257`", ",", 
       "1.054276992707941`*^6", ",", "1.7252007115197557`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "63178.42168934771`", ",", "131099.74633265642`", ",", 
       "260306.6404998664`", ",", "497450.31812746706`", ",", 
       "919276.6306657725`", ",", "1.6491566138520455`*^6", ",", 
       "2.881393109689612`*^6", ",", "4.916460052053968`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "121819.66323381629`", ",", "266532.7994430622`", ",", 
       "556524.4998310864`", ",", "1.1157268385984916`*^6", ",", 
       "2.158323734785255`*^6", ",", "4.0451027474791384`*^6", ",", 
       "7.370117354865338`*^6", ",", "1.3091785375032319`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "224455.4095538882`", ",", "516482.66174504906`", ",", 
       "1.131459806134623`*^6", ",", "2.3747280337756923`*^6", ",", 
       "4.799622809265058`*^6", ",", "9.381230887908919`*^6", ",", 
       "1.77956137325202`*^7", ",", "3.286021451992572`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "397559.67660862446`", ",", "959869.0906991047`", ",", 
       "2.201557915549401`*^6", ",", "4.828053003758484`*^6", ",", 
       "1.0177393769568792`*^7", ",", "2.0712285269828245`*^7", ",", 
       "4.084541909802898`*^7", ",", "7.829541875154659`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "680206.2498135804`", ",", "1.7195416071637243`*^6", ",", 
       "4.121218094790103`*^6", ",", "9.426839689039962`*^6", ",", 
       "2.0691697928203043`*^7", ",", "4.378000476706621`*^7", ",", 
       "8.962970698125848`*^7", ",", "1.781242220617467`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "1.1287036200749148`*^6", ",", "2.9817344519484974`*^6", ",",
        "7.454235570098443`*^6", ",", "1.775545595548851`*^7", ",", 
       "4.0520300086696975`*^7", ",", "8.900930614674656`*^7", ",", 
       "1.8893455678533667`*^8", ",", "3.8881130486301255`*^8"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "15", ",", "1.8224996397744317`*^6", ",", "5.022215045431981`*^6", ",", 
       "1.3074829750143467`*^7", ",", "3.2381310057589866`*^7", ",", 
       "7.672507701192069`*^7", ",", "1.747506802795419`*^8", ",", 
       "3.841228307327299`*^8", ",", "8.176459019233724`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "2.871599010683373`*^6", ",", "8.240848505584093`*^6", ",", 
       "2.2307819497508574`*^7", ",", "5.736316354305898`*^7", ",", 
       "1.4093235563444194`*^8", ",", "3.324173069725664`*^8", ",", 
       "7.558205054044104`*^8", ",", "1.6623498384098253`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "4.425765478338988`*^6", ",", "1.320661179465791`*^7", ",", 
       "3.7119826267182864`*^7", ",", "9.897585142417146`*^7", ",", 
       "2.5183232967742947`*^8", ",", "6.144433076513035`*^8", ",", 
       "1.4435748067639573`*^9", ",", "3.277327114488354`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "6.685810886737729`*^6", ",", "2.071543689074393`*^7", ",", 
       "6.0376102154084876`*^7", ",", "1.6672594003072444`*^8", ",", 
       "4.388274209294036`*^8", ",", "1.106363836069921`*^9", ",", 
       "2.68314394504547`*^9", ",", "6.281946180574794`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "9.917305032759165`*^6", ",", "3.18636447582248`*^7", ",", 
       "9.618073447701737`*^7", ",", "2.7475308541139746`*^8", ",", 
       "7.47267248442546`*^8", ",", "1.9448147018485563`*^9", ",", 
       "4.864116420580932`*^9", ",", "1.173382908446017`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "1.4467073541606728`*^7", ",", "4.814015255029646`*^7", ",", 
       "1.5032161555653733`*^8", ",", "4.437362483123301`*^8", ",", 
       "1.2458435093423767`*^9", ",", "3.343900734308208`*^9", ",", 
       "8.617336906682745`*^9", ",", "2.1400859741067642`*^10"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "21", ",", "2.0782885753345266`*^7", ",", "7.154109713558042`*^7", ",", 
       "2.3084573189028868`*^8", ",", "7.03453082597524`*^8", ",", 
       "2.036887020075863`*^9", ",", "5.633226189699174`*^9", ",", 
       "1.4945355276506718`*^10", ",", "3.8180610290557556`*^10"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "2.9436770857426785`*^7", ",", "1.0471102040753804`*^8", ",",
        "3.487950690389236`*^8", ",", "1.0961754048531868`*^9", ",", 
       "3.270517639774199`*^9", ",", "9.311962385154362`*^9", ",", 
       "2.541408681483632`*^10", ",", "6.673652339261041`*^10"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "23", ",", "4.115243822846683`*^7", ",", "1.511153076081832`*^8", ",", 
       "5.1913879722120726`*^8", ",", "1.6811243938852043`*^9", ",", 
       "5.163852849080653`*^9", ",", "1.5124700699098825`*^10", ",", 
       "4.243040743978417`*^10", ",", "1.144482626648014`*^11"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "24", ",", "5.683731709440687`*^7", ",", "2.1524916076538095`*^8", ",", 
       "7.619434498445889`*^8", ",", "2.540256839865984`*^9", ",", 
       "8.026790336756046`*^9", ",", "2.416656552494956`*^10", ",", 
       "6.96389117371902`*^10", ",", "1.9281139833274738`*^11"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "25", ",", "7.761977129989217`*^7", ",", "3.028890269858099`*^8", ",", 
       "1.1038295868773441`*^9", ",", "3.7857092061977735`*^9", ",", 
       "1.2296252970241476`*^10", ",", "3.802721435631538`*^10", ",", 
       "1.12482020916009`*^11", ",", "3.194718326955855`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "1.0489208700586276`*^8", ",", "4.2139308743490756`*^8", ",",
        "1.579771002943909`*^9", ",", "5.569290389350369`*^9", ",", 
       "1.858123095630429`*^10", ",", "5.89860150121882`*^10", ",", 
       "1.789816259593865`*^11", ",", "5.211465601169142`*^11"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "27", ",", "1.4035987468396738`*^8", ",", "5.800581490341153`*^8", ",", 
       "2.2353009540640564`*^9", ",", "8.094487836278951`*^9", ",", 
       "2.7721486915634846`*^10", ",", "9.027395990649678`*^10", ",", 
       "2.808181828429034`*^11", ",", "8.37768763940975`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "1.860985717147305`*^8", ",", "7.905410688699713`*^8", ",", 
       "3.129199196741896`*^9", ",", "1.163153614768742`*^10", ",", 
       "4.086341728261332`*^10", ",", "1.3642186516957387`*^11", ",", 
       "4.348054635561714`*^11", ",", "1.32830708421242`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "2.4461777827494934`*^8", ",", "1.0673536826870179`*^9", ",",
        "4.336743920231638`*^9", ",", "1.6536193571615055`*^10", ",", 
       "5.9557301462452126`*^10", ",", "2.0371923487415082`*^11", ",", 
       "6.648869758384476`*^11", ",", "2.0788524594629553`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "3.189342069963591`*^8", ",", "1.4284411052678688`*^9", ",", 
       "5.953623970750767`*^9", ",", "2.327298106211328`*^10", ",", 
       "8.588103346343602`*^10", ",", "3.008139913086407`*^11", ",", 
       "1.0048145280231097`*^12", ",", "3.2137488646074106`*^12"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "4.126540760881747`*^8", ",", "1.8958542236228743`*^9", ",", 
       "8.1006191805550995`*^9", ",", "3.2443762104140404`*^10", ",", 
       "1.2259643565699348`*^11", ",", "4.394902437240675`*^11", ",", 
       "1.501711851825859`*^12", ",", "4.910775658455475`*^12"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "32", ",", "5.300658262349478`*^8", ",", "2.4965282153457885`*^9", ",", 
       "1.0929170192393015`*^10", ",", "4.4822680627882385`*^10", ",", 
       "1.7334541883158865`*^11", ",", "6.356695734318937`*^11", ",", 
       "2.220778134341975`*^12", ",", "7.421679995362435`*^12"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.60597644334902*^9, 3.6059764729429703`*^9}, 
   3.624276402453759*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"data4", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605964536020368*^9, 3.605964536434381*^9}, {
   3.605964752380512*^9, 3.605964755950712*^9}, {3.60596493643611*^9, 
   3.605964980107629*^9}, {3.6059764826349983`*^9, 3.605976484096257*^9}, 
   3.606045517645522*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\<\"a(n,m)\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
       Text["m = 18"]], 
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      InterpretationBox["\<\"1.006\"\>",
       1.0055542239124098`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.084\"\>",
       1.084059798979659,
       AutoDelete->True], 
      InterpretationBox["\<\"1.17\"\>",
       1.1704967717338894`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.265\"\>",
       1.2654468511390078`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.37\"\>",
       1.3695805027331285`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.484\"\>",
       1.4836552323505836`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.609\"\>",
       1.6085170197280183`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.745\"\>",
       1.7451039773099082`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.054\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.541375414249195`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.251\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.506360588125123`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.474\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.736449472238498`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.726\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.26462092090108,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.013\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       20.12760803588711,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.337\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       23.366337110670205`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.703\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       27.026409222231038`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.116\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.158630850933488`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.035\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       60.35314947403498,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.819\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       78.19150430151967,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.99\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       99.89598382203228,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.261\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       126.12604528584099`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.576\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       157.63996793221648`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.953\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       195.30839629005257`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.401\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       240.12964851954297`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.932\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       293.247006690012,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.499\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       249.89775935499085`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.512\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       351.2141584526625,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.838\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       483.77565001249764`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.551\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       655.0769546027278,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.741\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       874.0861047401518,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.151\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1151.497610309583,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1500.0251495886398`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.935\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1934.7395502216739`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.369\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       836.8934879151536,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.269\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1268.6518948631929`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.875\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1874.828551132546,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.711\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2711.106525460069,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.848\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3847.541398783129,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.372\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5371.68015017357,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.392\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7392.274390291259,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.004\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10043.69064067726,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.406\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2405.6121874911646`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.914\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3913.717206310004,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.178\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6178.351311047404,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.505\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       9504.857546984556,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.43\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14298.865361412418`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       21093.660041279938`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.058\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       30583.948779493057`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.367\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       43667.345272872175`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.155\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6154.724617474073,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.07\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10699.25647800634,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.797\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       17973.36945836275,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.932\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       29316.764211884536`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.661\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       46610.18203041254,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.246\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       72457.33361116964,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.104\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       110418.71316908204`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.653\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       165310.1525229243,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.436\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14359.335608588302`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.657\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       26568.51630743083,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.733\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       47330.72701722264,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.161\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       81605.09691221747,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.367\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       136743.0548001822,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.235\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       223455.81257470135`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.571\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       357113.65988778585`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.595\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       559475.1464168429,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.108\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       31076.344965189193`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.099\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       60987.45660375311,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.149\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       114861.76435271147`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.088\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       208755.9173930808,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.678\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       367766.87511413486`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.303\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       630332.8895818257,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.054\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.054276992707941*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.725\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.7252007115197557`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.318\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       63178.42168934771,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.311\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       131099.74633265642`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.603\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       260306.6404998664,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.975\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       497450.31812746706`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.193\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       919276.6306657725,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.649\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.6491566138520455`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.881\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.881393109689612*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.916\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.916460052053968*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.218\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       121819.66323381629`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.665\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       266532.7994430622,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.565\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       556524.4998310864,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.116\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1157268385984916`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.158\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.158323734785255*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.045\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.0451027474791384`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.37\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.370117354865338*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.309\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.3091785375032319`*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.245\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       224455.4095538882,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.165\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       516482.66174504906`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.131\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.131459806134623*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.375\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.3747280337756923`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.8\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.799622809265058*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.381\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.381230887908919*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.78\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.77956137325202*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.286\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.286021451992572*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.976\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       397559.67660862446`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.599\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       959869.0906991047,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.202\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.201557915549401*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.828\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.828053003758484*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.018\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.0177393769568792`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.071\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.0712285269828245`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.085\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.084541909802898*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.83\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.829541875154659*^7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.802\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       680206.2498135804,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.72\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.7195416071637243`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.121\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.121218094790103*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.427\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.426839689039962*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.069\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.0691697928203043`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.378\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.378000476706621*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.963\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       8.962970698125848*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.781\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.781242220617467*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.129\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1287036200749148`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.982\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.9817344519484974`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.454\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       7.454235570098443*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.776\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.775545595548851*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.052\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.0520300086696975`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.901\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       8.900930614674656*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.889\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.8893455678533667`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.888\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.8881130486301255`*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.822\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.8224996397744317`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.022\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.022215045431981*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.307\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.3074829750143467`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.238\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.2381310057589866`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.673\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.672507701192069*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.748\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.747506802795419*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.841\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.841228307327299*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.176\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       8.176459019233724*^8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.872\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.871599010683373*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.241\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       8.240848505584093*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.231\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.2307819497508574`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.736\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.736316354305898*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.409\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.4093235563444194`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.324\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.324173069725664*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.558\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.558205054044104*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.662\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.6623498384098253`*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.426\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.425765478338988*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.321\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.320661179465791*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.712\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.7119826267182864`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.898\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       9.897585142417146*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.518\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.5183232967742947`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.144\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       6.144433076513035*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.444\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.4435748067639573`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.277\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.277327114488354*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.686\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.685810886737729*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.072\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.071543689074393*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.038\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       6.0376102154084876`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.667\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.6672594003072444`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.388\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.388274209294036*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.106\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.106363836069921*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.683\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.68314394504547*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.282\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       6.281946180574794*^9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.917\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       9.917305032759165*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.186\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       3.18636447582248*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.618\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       9.618073447701737*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.748\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.7475308541139746`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.473\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.47267248442546*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.945\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.9448147018485563`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.864\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.864116420580932*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.173\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.173382908446017*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.447\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.4467073541606728`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.814\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.814015255029646*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.503\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.5032161555653733`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.437\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.437362483123301*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.246\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.2458435093423767`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.344\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.343900734308208*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.617\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.617336906682745*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.14\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.1400859741067642`*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.078\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.0782885753345266`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.154\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.154109713558042*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.308\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.3084573189028868`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.035\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.03453082597524*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.037\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.036887020075863*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.633\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.633226189699174*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.495\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.4945355276506718`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.818\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       3.8180610290557556`*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.944\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.9436770857426785`*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.047\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.0471102040753804`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.488\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.487950690389236*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.096\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0961754048531868`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.271\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.270517639774199*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.312\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       9.311962385154362*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.541\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.541408681483632*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.674\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       6.673652339261041*^10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.115\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       4.115243822846683*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.511\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.511153076081832*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.191\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.1913879722120726`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.681\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.6811243938852043`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.164\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.163852849080653*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.512\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.5124700699098825`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.243\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.243040743978417*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.144\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.144482626648014*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.684\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       5.683731709440687*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.152\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.1524916076538095`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.619\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.619434498445889*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.54\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.540256839865984*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.027\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.026790336756046*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.417\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.416656552494956*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.964\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       6.96389117371902*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.928\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.9281139833274738`*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.762\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       7.761977129989217*^7,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.029\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.028890269858099*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.104\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.1038295868773441`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.786\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.7857092061977735`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.23\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.2296252970241476`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.803\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       3.802721435631538*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.125\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.12482020916009*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.195\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.194718326955855*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.049\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.0489208700586276`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.214\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.2139308743490756`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.58\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.579771002943909*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.569\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.569290389350369*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.858\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.858123095630429*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.899\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       5.89860150121882*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.79\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.789816259593865*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.211\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       5.211465601169142*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.404\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.4035987468396738`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.801\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.800581490341153*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.235\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.2353009540640564`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.094\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.094487836278951*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.772\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.7721486915634846`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.027\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       9.027395990649678*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.808\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       2.808181828429034*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.378\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       8.37768763940975*^11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.861\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       1.860985717147305*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.905\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       7.905410688699713*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.129\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       3.129199196741896*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.163\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.163153614768742*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.086\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.086341728261332*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.364\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.3642186516957387`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.348\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       4.348054635561714*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.328\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.32830708421242*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.446\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       2.4461777827494934`*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.067\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.0673536826870179`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.337\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       4.336743920231638*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.654\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.6536193571615055`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.956\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       5.9557301462452126`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.037\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       2.0371923487415082`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.649\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       6.648869758384476*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.079\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       2.0788524594629553`*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.189\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       3.189342069963591*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.428\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.4284411052678688`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.954\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       5.953623970750767*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.327\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       2.327298106211328*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.588\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       8.588103346343602*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.008\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       3.008139913086407*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.005\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.0048145280231097`*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.214\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       3.2137488646074106`*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.127\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       4.126540760881747*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.896\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       1.8958542236228743`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.101\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       8.1006191805550995`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       3.2443762104140404`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.226\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.2259643565699348`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.395\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       4.394902437240675*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.502\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       1.501711851825859*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.911\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       4.910775658455475*^12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.301\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"8\"\>"]}],
       5.300658262349478*^8,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.497\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"9\"\>"]}],
       2.4965282153457885`*^9,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.093\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       1.0929170192393015`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.482\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"10\"\>"]}],
       4.4822680627882385`*^10,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.733\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       1.7334541883158865`*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.357\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"11\"\>"]}],
       6.356695734318937*^11,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.221\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       2.220778134341975*^12,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.422\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"12\"\>"]}],
       7.421679995362435*^12,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{
  3.605964537300686*^9, 3.605964650877095*^9, 3.605964757090939*^9, {
   3.605964938114555*^9, 3.6059649809107733`*^9}, 3.6059652626226377`*^9, 
   3.605965576760521*^9, {3.605965738978312*^9, 3.605965768760757*^9}, 
   3.605974099728284*^9, 3.605976485923417*^9, 3.606045521135124*^9, 
   3.624276408661339*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots d[n,m]", "Section",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.605979022060668*^9, 
  3.605979024610681*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data11", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "1", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "2", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "3", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "4", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "5", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "6", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "7", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ld", "[", "8", "]"}], "/", "2"}], "/.", 
      RowBox[{"dsol", "[", "8", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.605977506518602*^9, 3.605977535330133*^9}, {
  3.605978777032937*^9, 3.60597879560723*^9}, {3.606051062232984*^9, 
  3.606051093847969*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"data11", "=", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "8", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "8", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "7", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "7", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "6", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "6", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "5", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "4", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "3", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "2", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ld", "[", "1", "]"}], "/", "2"}], "/.", 
       RowBox[{"dsol", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"ld", "[", "0", "]"}], "/", "2"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6060513514053583`*^9, 3.606051437323901*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Clear", "[", "n", "]"}]}]], "Input",
 CellChangeTimes->{{3.606052330560863*^9, 3.606052335503304*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", 
  RowBox[{"data11", ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<d(n,16)\>\"", ",", "\"\<d(n,14)\>\"", ",", "\"\<d(n,12)\>\"", ",", 
      "\"\<d(n,10)\>\"", ",", "\"\<d(n,8)\>\"", ",", "\"\<d(n,6)\>\"", ",", 
      "\"\<d(n,4)\>\"", ",", "\"\<d(n,2)\>\"", ",", "\"\<d(n,0)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", "\"\<d(n,m)\>\""}], "}"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605977851899555*^9, 3.6059778569144793`*^9}, {
   3.605978554001173*^9, 3.605978576933178*^9}, {3.605978682723144*^9, 
   3.605978700919855*^9}, 3.6059787364765053`*^9, {3.605978803990758*^9, 
   3.605978804388527*^9}, 3.606046644373452*^9, 3.606046731912484*^9, {
   3.606050734058326*^9, 3.606050769028585*^9}, {3.606051116817542*^9, 
   3.6060511501861897`*^9}, {3.606051206587323*^9, 3.6060512358628683`*^9}, {
   3.606051267801442*^9, 3.606051301464272*^9}, {3.6060514522075157`*^9, 
   3.606051479572009*^9}, {3.6060519781722803`*^9, 3.6060520165254602`*^9}, {
   3.6060523003054657`*^9, 3.6060523126718388`*^9}, {3.6060523468490133`*^9, 
   3.606052382765253*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {
       Hue[0.67, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJw1yFsow3EcBfC5ze2FzC1z2Zg/82d/+7sPOxQhT4ywQnINiUgpmtuD2gsP
tCgPZA8svBAmlDRFSih5mscR80LKA9r3d+p0+hxF20BNh7dEIlH89X89cesH
lW3qkrg3PR2wamqFhbpAeBiAtS/f8xgxjByC+ArLdeJYFFmGXb5v6MItJ0fB
ZNG0l/UkkOU44N8tVwolOQFincPwYUskK7Hl0zcRE6EiJ2EyvGtsuDWZnIzP
XqHAOs+RU2Aft7oNthSyGrL9xpOWvVQyj+9Jv1n5tpqcgR5jqW7EkkYWMNDd
YPQa5cmZCJZGLEdWppO1yHtxRD6FZJBFbHBNVWU3zFm4e8RW+qyGnI3L5+d7
a7RAzsGUjtvm+plzYTaerjYfM+fB7M8tm4Myyfmonn6dcRmYC9CoOdJurjDr
IC7tlPw4mQsxfxvqkKq05CJ0lle73juYi8FfbjY8rjPrYTuTHjqdzMCc34lU
FSt6bAKERceDvV7ELySQewA=
        "]]}, {
       Hue[0.9060679774997897, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJw1yFsogwEcBfAlQ3nZJOS2jZmZmc3nNredB7kUSwpPigkhGbmkkBK1tDzQ
KGFYo0guZYUHbZFlymiuJXK/JM+ekP936nT6HZGupbTWi8PhiH77t//50hgX
uJU94ncNHfi8EB01mX3xTz9oJ3M3zl75ZB7Wa2b6DK4gciC25ubfup5DySFw
DrotJ+2R5HCYt+y5V4dCshCX25m6SSaKHIXpzuP3ne5oshhd40MCoUVMlkA/
dnvD2GLIUpgd4Zd1mxKyDGP7ghK9JZYsx26soK1/QEpWwJs5MFWXxZGVcDoi
7CNhMrIK1s6ylcJz1klY6putnzLEkxkMvy27Whk5ORkvdp3H6GGdgqrye/W0
PoGcivzjuwc1V0FOQ8epsfdxlHU6eAE+CIpIJKvBX7EWJc+yzsB+RXCelqck
Z+LjYUHgLmadBVtOc0yBgXU2btfvJB476xxI+dY90zdrDRqz1i4WlSoy0JDv
2hXXkvsB/+unVdGECj+eDYeF
        "]]}, {
       Hue[0.1421359549995791, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJw1yE0ow3EcBvBZYd5K2WHy0sbMzPh7m9fNngMJFzkMFzTGMpHSSFoiF3mL
YW7iQJayqO1A5uAtFw6y1JCTg8xriuWtfX9PPT19Hom+u9bA5/F4kr/+byBP
WpXU1Fsuv9fSgZaw2bGr42AEKMCEc9sSNBxNjsbUi7rP+i4kC9FUbYp9sIvI
IkTs+za6vHHkePAaFuMu7YlkMVpWF+rn5sXkJCjt4T6dS0KWwu3I6nS5k8gy
eMMsIzdbyWQ5/Jsxsd9WKVmBtfQZg60thaxE04m5bkshI2fCY5usebtjzsJP
89mQczqVnI3xqi+BWCUn58DErd8knzPnQlP0tGc1pJHzMHo0/il7ZVZhuadi
1zygIOfDbn7Oj/QzF6CybPG2sT+dXIiuqgyxx8dchLojd8eFXkkuRl7DAX/9
nLkEjzZL+5I6g6yG68cz+rXCrEGIIcr5EZpJLoXO6Jg/NTJrwW3uOtcOmYHr
7cHSHQkX8BDgdyS0cgMcfgGfx4c8
        "]]}, {
       Hue[0.37820393249936934`, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7IUWzr5xQuOpPVTA4fvN7srHh5kdIFwOB3fO
4NtfnvBC+QIOvq8d109+KQTlizis3RqaPc1ADMqXcBAyi/iS/1cCypdxeCfq
8p65QBrKV3CI23Bn1fs5slC+ksNj89BJcZPkoXwVhyfzZ251WKsA5as57Klp
7i2vU4TyNRzOs+88vtteCcrXcmgvZAsM+Qzj6zh82MqwQ2i2MpSv55CSefhJ
gYUKlG/gsGeb+uulZ2B8Q4e4jcH/t0SoQvlGDinaWfkVd2F8Y4ci7Yk3Vkar
QfkmDvu1nFNeXIbxTR2cc9bM2OumDuWbOaj8EZBZuAXGN3dIPP963W9ZDSjf
wsFwWnivZjOMb+nwQEc1uuYJjG/l8O7y8S02TppQvrWDQeOaitVzYHwbB3fX
S9eZvsD4tg5ZJQyW5R5aUL6dg/aClO/ms2B8ewdVnVLmgpcwvoPDCraGbDcz
bQi/wcHB77H+hXsN2g4AHgqFaA==
        "]]}, {
       Hue[0.6142719099991583, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7HcFHghRVX1kDxVwWOE97Y9PA6MDhMvh8GKV
su3UKC4oX8Dht/NGL4bpAlC+iEP/HIuCskRhKF/CYYltSBPfflEoX8Zh/kUL
baWz4lC+gkPi99NbcudJQvlKDgclI0+us5eG8lUc8m81bf+5UwbKV3N4m3nt
PrOIHJSv4dDwTDH/eZA8lK/lkKqXfMXPVgHK13FYv2VriPpxGF/PYbJwyTJn
D0Uo38DB7wxn1PqDML6hg9EdrQ4PEyUo38ihjatm5skFML6xgwHrgt4L7MpQ
vokDz07H2ieZML6pg65BydXK4zC+mYOmdNLirwoqUL65g/6UaN0NZTC+hUPv
0gcs30/A+JYOU4ICN/JJqEL5Vg69pyZxmaTA+NYOzrd5Q+euhfFtHFYbaehU
f4HxbR1CTtu5/rRQg/LtHM7fvSNkXw3j2zswFpj4FeyG8R0cqr9Oyl77E8pv
cHDQ6p7wV9hM3QEAaY18WQ==
        "]]}, {
       Hue[0.8503398874989481, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJw1yE0ow3EcBvClMEkt7AXDNvKyljD7z8bsoeWAEyI7CGFqLVIOyrxmyYlE
ooxSFNNq8nJQXkZxkJeLi5eU7ITYKI2Q7++pp6fPI29qr2wJ4fF48t/+7X9e
jI9t65+9RTdGOsA9XY6M732R+Qha1MFXLgz/FmDam+IeOogkx6IQp+PiZAFZ
glvTxquDF02W4l763HrsjCHLENgdKAiPEpIVmDwalEuqRORUVAR8pfPdYnIa
vEv2Ma1DQs6AXuioE9njyEo4/Q26/sZ4sgprEd9BPpdAzkLfgvV6P8icjdkO
s61+U0rOATfiNxRbEsm5WDgpr5iKSiKr8TFhyDSvMOchtMclay5OJmvg4jt0
tjNmDluC5fNRlYysRer2Yo/fxpyPhGrrhXuVWQeXrvYk4GPWw9r5pH1TyMkF
2J27cl+amQvhUerLdsaYDegtOdRceJmL4Bl+MOV8MBtxF/tV856uIANhMVMb
+lpyPyDqmmkTDivwAySDgwE=
        "]]}, {
       Hue[0.08640786499873876, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7Nc7tGwI9rthDxVwOHOt8tatyO9QPodDd+a2
V9xqjA4QvoBDdUTC8U4DVihfxIH5Xb3F/DQOKF/CQfcA6/ocQW4oX8Zh0s1t
6osieaF8BYeZylPeeUXwQ/lKDiEvkuN+9AlA+SoOcdN2BHBFC0L5ag5rrIrm
tYoIQfkaDiU/OCa074PxtRxay42ESqKFoXwdB6X9P1W038L4eg5HWLN9dUpF
oHwDByHu+tvrvsD4hg6Ttv79tylHFMo3clC8+luU7x6Mb+yg17d5Z7GnGJRv
4jDNO7a1Zj2Mb+pQdtnabrWAOJRv5qDO0nmuIBfGN3d4zqaRpH8MxrdwONvz
6I6NtASUb+nQ2OV+6UkOjG/lECmSI5O1G8a3dqibZqTOwS4J5ds4ZMr7M3zx
h/FtHbjnB1nEToPx7RxW/FObl3cLxrd3aKpwueMnIwXlOzho3fT/qxAD5Tc4
ODx6O/sOyywpBwA+XXrw
        "]]}, {
       Hue[0.3224758424985268, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7J1WC6XJ8F2whwo4RB0s2Hw05y2Uz+HAO/2z
cMnjL1C+gIPr7IRH94J+QvkiDnkX8hrqT/6B8iUc9OQiqjQX/ofyZRyiVO3v
GrAyOkD4Cg7GUibyeoJMUL6Sg8C8P0ls/2B8FQdVveTPlpeYoXw1hynq/VUF
k1igfA0Hvrvr18o4sUL5Wg6JspLb7j2G8XUcLvZ8dz9UyQbl6zk8TDFMSWdl
h/INHG62+TLKdcD4hg7B/V+jfjJxQPlGDmJvpx26WwbjGzuwOX/a3vUExjdx
mP5lcu4iH04o39Rh0eLDlevXw/hmDuxZX0w1+bigfHMHp9gMtfIMGN/C4fFe
0ZWf98H4lg67qp9KvBPkhvKtHLLEudvWJML41g58W6dK566D8W0cuPdauaT/
gPFtHSTOfpx9xp4HyrdzCEw/tONkC4xv72B4//CltuMwvoODpVhXoAYHL4Tf
4OBQJv/Y+bwbrwMAniF86Q==
        "]]}, {
       Hue[0.5585438199983166, 0.6, 0.6], 
       PointBox[CompressedData["
1:eJxdyDsKg0AAhOEllaWFRQqLbBAJEsT43qhRPIJHEFJ7BW/mbdJqbRESURD/
gWH4RrZd8z4JIeS/y66ZylHN39r9DNtRiUM0WIcN+Ayb8AW+whZswzfYge+w
C3vwA/bhAA7hCI7hBE5hBT/hDM7hAn7BJVwd3e/+AUf4FkM=
        "]]}, {}}, {}}, 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True,
     AxesLabel -> {
      FormBox[
       RowBox[{"n", "+", "1"}], TraditionalForm], 
      FormBox["\"d(n,m)\"", TraditionalForm]}, 
    AxesOrigin -> {0., -0.6931471805599453}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )}, FrameTicks -> {{{{0., 
         FormBox["1", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {9.210340371976184, 
         FormBox[
          
          TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm]}, {13.815510557964274`, 
         FormBox[
          
          TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm]}, {18.420680743952367`, 
         FormBox[
          
          TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm]}, {2.4849066497880004`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.1354942159291497`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.5263605246161616`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.8066624897703196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.02535169073515, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.204692619390966, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.356708826689592, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.48863636973214, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.090076835776092, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.7406644019172415`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.131530710604252, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.411832675758411, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.630521876723241, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.809862805379057, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.961879012677683, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {9.093806555720231, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {11.695247021764184`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {12.345834587905333`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {12.736700896592344`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.017002861746503`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.235692062711331`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.415032991367148`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.567049198665774`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.698976741708323`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {16.300417207752275`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {16.951004773893423`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.341871082580436`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.622173047734595`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.840862248699423`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.02020317735524, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.172219384653864`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.304146927696415`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {9.210340371976184, 
         FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
         FormBox["\"\"", TraditionalForm]}, {18.420680743952367`, 
         FormBox["\"\"", TraditionalForm]}, {2.4849066497880004`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.1354942159291497`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.5263605246161616`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.8066624897703196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.02535169073515, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.204692619390966, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.356708826689592, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.48863636973214, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.090076835776092, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.7406644019172415`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.131530710604252, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.411832675758411, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.630521876723241, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.809862805379057, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.961879012677683, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {9.093806555720231, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {11.695247021764184`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {12.345834587905333`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {12.736700896592344`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.017002861746503`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.235692062711331`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.415032991367148`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.567049198665774`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {13.698976741708323`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {16.300417207752275`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {16.951004773893423`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.341871082580436`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.622173047734595`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {17.840862248699423`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.02020317735524, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.172219384653864`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {18.304146927696415`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, Method -> {}, 
    PlotRange -> {{0., 33.}, {-0.6931471805599453, 19.338818954440455`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {
      Scaled[0.02], {
       Scaled[0.02], 
       Scaled[0.02]}}, Ticks -> {Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {2.4849066497880004`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.1354942159291497`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.5263605246161616`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.8066624897703196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.02535169073515, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.204692619390966, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.356708826689592, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.48863636973214, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.090076835776092, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.7406644019172415`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.131530710604252, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.411832675758411, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.630521876723241, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.809862805379057, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.961879012677683, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {9.093806555720231, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {11.695247021764184`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {12.345834587905333`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {12.736700896592344`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {13.017002861746503`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {13.235692062711331`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {13.415032991367148`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {13.567049198665774`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {13.698976741708323`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {16.300417207752275`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {16.951004773893423`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.341871082580436`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.622173047734595`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.840862248699423`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.02020317735524, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.172219384653864`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.304146927696415`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}],
   TemplateBox[{
    "\"d(n,16)\"", "\"d(n,14)\"", "\"d(n,12)\"", "\"d(n,10)\"", "\"d(n,8)\"", 
     "\"d(n,6)\"", "\"d(n,4)\"", "\"d(n,2)\"", "\"d(n,0)\""}, "PointLegend", 
    DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #8}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #9}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.606052362997589*^9, 3.606052383846374*^9}, 
   3.624276701222465*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"datadall", "=", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ld", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "1", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "2", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "3", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "4", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "5", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "6", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "7", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "8", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "8", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "9", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "10", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "11", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "12", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "13", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "14", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "15", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "16", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.605978090331056*^9, 3.6059781331224957`*^9}, {
   3.60597817798273*^9, 3.605978218387871*^9}, {3.6059788191432*^9, 
   3.605978824197219*^9}, 3.605979084923999*^9, 3.6242766603404827`*^9}],

Cell[CellGroupData[{

Cell["\<\
Part 1. (Copy output above into dataall) Plots d[n,m]\
\>", "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.605979022060668*^9, 
  3.605979024610681*^9}, {3.62427668317839*^9, 3.6242766906614122`*^9}, {
  3.624295016682191*^9, 3.624295017934349*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"datadall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2851317765973822`", ",", "2.5081059455081736`", ",", 
       "3.689646383464511`", ",", "4.868238124746742`", ",", 
       "6.044772571104288`", ",", "7.219936782931015`", ",", 
       "8.394146413530205`", ",", "9.567660864071238`", ",", 
       "10.740650112091448`", ",", "11.913230565628524`", ",", 
       "13.08548497444214`", ",", "14.257474026877938`", ",", 
       "15.429243416338236`", ",", "16.600828322786754`", ",", 
       "17.772256355504815`", ",", "18.943549544775212`", ",", 
       "20.114725725935802`", ",", "21.285799523737467`", ",", 
       "22.456783066920035`", ",", "23.627686516476267`", ",", 
       "24.79851846259176`", ",", "25.969286227305282`", ",", 
       "27.1399960983551`", ",", "28.31065351203988`", ",", 
       "29.481263197784294`", ",", "30.6518292935804`", ",", 
       "31.82235543902462`", ",", "32.9928448509374`", ",", 
       "34.16330038531033`", ",", "35.33372458842335`", ",", 
       "36.50411973931187`", ",", "37.674487885270494`", ",", 
       "38.84483087171084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.461963938746728`", ",", "4.303536947448424`", ",", 
       "8.529898114672863`", ",", "14.135654481012082`", ",", 
       "21.11763296187626`", ",", "29.473987035281667`", ",", 
       "39.203511333648045`", ",", "50.305361976182155`", ",", 
       "62.77891862586018`", ",", "76.62370834736691`", ",", 
       "91.83936017109215`", ",", "108.42557635617364`", ",", 
       "126.38211336879594`", ",", "145.70876881917678`", ",", 
       "166.4053722127961`", ",", "188.47177823129624`", ",", 
       "211.9078617421664`", ",", "236.71351402068433`", ",", 
       "262.8886398411534`", ",", "290.43315520387006`", ",", 
       "319.34698553517916`", ",", "349.6300642450987`", ",", 
       "381.28233155900733`", ",", "414.30373356205706`", ",", 
       "448.6942214106069`", ",", "484.4537506761771`", ",", 
       "521.5822807955602`", ",", "560.0797746067245`", ",", 
       "599.9461979546252`", ",", "641.1815193544028`", ",", 
       "683.7857097020309`", ",", "727.7587420244496`", ",", 
       "773.1005912627546`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6041025702110319`", ",", "6.422181985727555`", ",", 
       "16.06801491777163`", ",", "32.15172225991479`", ",", 
       "56.28135726285782`", ",", "90.06348280017349`", ",", 
       "135.1035775657382`", ",", "193.00631375032015`", ",", 
       "265.37574824216745`", ",", "353.8154574980929`", ",", 
       "459.9286351323622`", ",", "585.3181642190543`", ",", 
       "731.5866720104067`", ",", "900.3365721381382`", ",", 
       "1093.1700977127334`", ",", "1311.6893276754074`", ",", 
       "1557.496208060806`", ",", "1832.1925693605658`", ",", 
       "2137.380140857015`", ",", "2474.6605625721045`", ",", 
       "2845.635395317306`", ",", "3251.906129215091`", ",", 
       "3695.0741909782178`", ",", "4176.7409501704`", ",", 
       "4698.507724624706`", ",", "5261.975785160293`", ",", 
       "5868.746359710356`", ",", "6520.420636952829`", ",", 
       "7218.599769518555`", ",", "7964.884876838383`", ",", 
       "8760.877047680035`", ",", "9608.177342417106`", ",", 
       "10508.38679506573`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7630308509771693`", ",", "8.914211851680625`", ",", 
       "26.956648458257174`", ",", "63.27321213147519`", ",", 
       "127.12595530142387`", ",", "229.65513837158966`", ",", 
       "383.8783310910196`", ",", "604.6896620187722`", ",", 
       "908.8592076831062`", ",", "1315.0324967294425`", ",", 
       "1843.7301050181231`", ",", "2517.347321975248`", ",", 
       "3360.153872891188`", ",", "4398.293685465546`", ",", 
       "5659.784691667178`", ",", "7174.518658058858`", ",", 
       "8974.261039290855`", ",", "11092.650850632343`", ",", 
       "13565.20055628717`", ",", "16429.29597090761`", ",", 
       "19724.196172230975`", ",", "23491.033423159355`", ",", 
       "27772.813101912092`", ",", "32614.413639123086`", ",", 
       "38062.58646094878`", ",", "44165.955937407256`", ",", 
       "50975.0193352933`", ",", "58542.14677511616`", ",", 
       "66921.5811915899`", ",", "76169.43829727363`", ",", 
       "86343.7065490168`", ",", "97504.24711691128`", ",", 
       "109712.79385549192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9371708489400696`", ",", "11.830118767760721`", ",", 
       "41.96328847665933`", ",", "113.08078044838402`", ",", 
       "256.58212889975266`", ",", "516.7180587848695`", ",", 
       "952.7856999049806`", ",", "1641.323173599157`", ",", 
       "2678.3035974883337`", ",", "4181.328585149901`", ",", 
       "6291.8213173230615`", ",", "9177.219251802388`", ",", 
       "13033.16652824217`", ",", "18085.706114133165`", ",", 
       "24593.47172983753`", ",", "32849.87958374814`", ",", 
       "43185.31994315574`", ",", "55969.348562014435`", ",", 
       "71612.87798327078`", ",", "90570.36873058081`", ",", 
       "113342.02040193952`", ",", "140475.96267586987`", ",", 
       "172570.44623928264`", ",", "210276.0336448464`", ",", 
       "254297.79010465447`", ",", "305397.4742260883`", ",", 
       "364395.7286950458`", ",", "432174.2709110648`", ",", 
       "509678.0835783446`", ",", "597917.605256214`", ",", 
       "697970.9208722009`", ",", "810985.9522005189`", ",", 
       "938182.6483084996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1274326649351574`", ",", "15.227044411175756`", ",", 
       "61.98911640386629`", ",", "188.63693041680207`", ",", 
       "477.1795498438584`", ",", "1060.2314592532744`", ",", 
       "2138.3991314778136`", ",", "4000.2341266209633`", ",", 
       "7044.752214757006`", ",", "11806.518024557163`", ",", 
       "18983.294769685668`", ",", "29466.258662348446`", ",", 
       "44372.77767764181`", ",", "65081.7543799184`", ",", 
       "93271.53256283229`", ",", "130960.3674886765`", ",", 
       "180549.45954101643`", ",", "244868.55112837555`", ",", 
       "327224.0866966619`", ",", "431449.93572483066`", ",", 
       "561960.6785925069`", ",", "723807.4552204196`", ",", 
       "922736.3763948858`", ",", "1.1652494976965073`*^6", ",", 
       "1.4586683559609996`*^6", ",", "1.8112000682067869`*^6", ",", 
       "2.2320059929698794`*^6", ",", "2.731272953991723`*^6", ",", 
       "3.320287026210257`*^6", ",", "4.0115098840084528`*^6", ",", 
       "4.818657711678199`*^6", ",", "5.756782676060545`*^6", ",", 
       "6.842356961326329`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.335448225726217`", ",", "19.169694386633264`", ",", 
       "88.0899171861389`", ",", "298.7906767161663`", ",", 
       "833.8415388032016`", ",", "2026.539205744699`", ",", 
       "4438.8456471172985`", ",", "8962.413725830676`", ",", 
       "16945.701451858014`", ",", "30350.1755351313`", ",", 
       "51938.60445143042`", ",", "85498.44081654193`", ",", 
       "136103.29249384423`", ",", "210415.48153771003`", ",", 
       "317032.6897949301`", ",", "466881.68974310544`", ",", 
       "673662.1589331941`", ",", "954343.5762183256`", ",", 
       "1.3297181977885163`*^6", ",", "1.8250131108875724`*^6", ",", 
       "2.4705643629613738`*^6", ",", "3.3025561638735747`*^6", ",", 
       "4.363828158723432`*^6", ",", "5.704753768709447`*^6", ",", 
       "7.384192597400388`*^6", ",", "9.470519899700785`*^6", ",", 
       "1.2042736110730281`*^7", ",", "1.5191659431774555`*^7", ",", 
       "1.9021204470408794`*^7", ",", "2.3649749931842953`*^7", ",", 
       "2.9211598358490106`*^7", ",", "3.5858530914715014`*^7", ",", 
       "4.376146021367886`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.563037766989193`", ",", "23.73101255107799`", ",", 
       "121.49955560998208`", ",", "454.5360384823685`", ",", 
       "1387.3240337945997`", ",", "3661.424429232663`", ",", 
       "8656.052870983825`", ",", "18764.68332884421`", ",", 
       "37917.89758200898`", ",", "72286.21005430339`", ",", 
       "131200.10660874468`", ",", "228328.04465121392`", ",", 
       "383156.67022817564`", ",", "622821.0157783158`", ",", 
       "984335.9498564458`", ",", "1.5172836575297662`*^6", ",", 
       "2.2870154372864463`*^6", ",", "3.378429607224345`*^6", ",", 
       "4.900390820029342`*^6", ",", "6.990859592829808`*^6", ",", 
       "9.822804364445195`*^6", ",", "1.3610971898847956`*^7", ",", 
       "1.8619595359843798`*^7", ",", "2.5171122888055712`*^7", ",", 
       "3.365605301728469`*^7", ",", "4.454396677322148`*^7", ",", 
       "5.8395849803308025`*^7", ",", "7.587780139230111`*^7", ",", 
       "9.77762307237795`*^7", ",", "1.250146442534663`*^8", ",", 
       "1.5867213156581196`*^8", ",", "2.0000366059081098`*^8", ",", 
       "2.5046229656349897`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.812169612021296`", ",", "28.99305228530671`", ",", 
       "163.65661480420403`", ",", "669.4328749657528`", ",", 
       "2218.426063960804`", ",", "6318.7138292017835`", ",", 
       "16037.719735239934`", ",", "37155.6868987664`", ",", 
       "79917.48130098316`", ",", "161590.05893472384`", ",", 
       "310076.1410551335`", ",", "568881.9559581828`", ",", 
       "1.0037883234729138`*^6", ",", "1.711629879320749`*^6", ",", 
       "2.831646860311321`*^6", ",", "4.559937597694075`*^6", ",", 
       "7.16760769459142`*^6", ",", "1.102328379405917`*^7", ",", 
       "1.6620735876739323`*^7", ",", "2.4612432161098883`*^7", ",", 
       "3.584993491472011`*^7", ",", "5.143213382187058`*^7", ",", 
       "7.276240599050438`*^7", ",", "1.0161588822080702`*^8", ",", 
       "1.402181477972891`*^8", ",", "1.913366428071583`*^8", ",", 
       "2.5838647182916862`*^8", ",", "3.455520257792777`*^8", ",", 
       "4.5792627174216473`*^8", ",", "6.016695197608991`*^8", ",", 
       "7.841896488007543`*^8", ",", "1.0143458974472629`*^9", ",", 
       "1.3026784583430457`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0849768414424443`", ",", "35.047998325061364`", ",", 
       "216.2346694019965`", ",", "960.0998725527522`", ",", 
       "3433.121449296299`", ",", "10497.003924137101`", ",", 
       "28471.32565575209`", ",", "70207.73506323608`", ",", 
       "160160.28690760824`", ",", "342375.3291372429`", ",", 
       "692613.3053329171`", ",", "1.3361587276691042`*^6", ",", 
       "2.47327820043215`*^6", ",", "4.4147545339502795`*^6", ",", 
       "7.630462482340408`*^6", ",", "1.2814563264449118`*^7", ",", 
       "2.0971585584129933`*^7", ",", "3.352843515164529`*^7", ",", 
       "5.247823752035349`*^7", ",", "8.056287518956129`*^7", ",", 
       "1.2150213418292473`*^8", ",", "1.802785324893196`*^8", ",", 
       "2.6348816764678636`*^8", ",", "3.7976929815694547`*^8", ",", 
       "5.403218681340153`*^8", ",", "7.595328014159895`*^8", ",", 
       "1.0557236350922399`*^9", ",", "1.452038937828386`*^9", ",", 
       "1.9774959702920744`*^9", ",", "2.668218198198855`*^9", ",", 
       "3.5688775678017335`*^9", ",", "4.734372903837603`*^9", ",", 
       "6.231774395814745`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.383779701201429`", ",", "41.99932540252288`", ",", 
       "281.1766838811699`", ",", "1346.7909396210152`", ",", 
       "5168.787622505797`", ",", "16886.438714446584`", ",", 
       "48745.695916177254`", ",", "127479.67339110188`", ",", 
       "307446.45919671137`", ",", "692856.6728093473`", ",", 
       "1.4738146205264283`*^6", ",", "2.9826853308787574`*^6", ",", 
       "5.7795545726121375`*^6", ",", "1.077834517624817`*^7", ",", 
       "1.9428571218042128`*^7", ",", "3.3971838116635114`*^7", ",", 
       "5.7797123284778476`*^7", ",", "9.592469613041684`*^7", ",", 
       "1.5565536098438677`*^8", ",", "2.4742964062901485`*^8", ",", 
       "3.859506758075085`*^8", ",", "5.916351173140868`*^8", ",", 
       "8.92468257516307`*^8", ",", "1.326353218572036`*^9", ",", 
       "1.9440593219128232`*^9", ",", "2.8128919501226926`*^9", ",", 
       "4.0212254261066904`*^9", ",", "5.684061828987713`*^9", ",", 
       "7.949802400674068`*^9", ",", "1.1008444436295631`*^10", ",", 
       "1.5101445466114433`*^10", ",", "2.053352830208839`*^10", ",", 
       "2.7686735320626152`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7111087111103402`", ",", "49.96309790951217`", ",", 
       "360.7340781696378`", ",", "1854.0679117010136`", ",", 
       "7601.73788115468`", ",", "26427.869674107795`", ",", 
       "80899.57196916357`", ",", "223655.4315777411`", ",", 
       "568608.3452919262`", ",", "1.3473623234131194`*^6", ",", 
       "3.006582827267376`*^6", ",", "6.369515154940555`*^6", ",", 
       "1.289489423623438`*^7", ",", "2.507975798627793`*^7", ",", 
       "4.7069884886655636`*^7", ",", "8.556354481062461`*^7", ",", 
       "1.5112190725529265`*^8", ",", "2.6003383349650076`*^8", ",", 
       "4.3692504915161896`*^8", ",", "7.183531381976209`*^8", ",", 
       "1.1576918387526424`*^9", ",", "1.831682314688155`*^9", ",", 
       "2.8491171314521656`*^9", ",", "4.362226438227603`*^9", ",", 
       "6.581457369983558`*^9", ",", "9.794479116305193`*^9", ",", 
       "1.4390409815824427`*^10", ",", "2.089044996140308`*^10", ",", 
       "2.99863230633602`*^10", ",", "4.258817082960182`*^10", ",", 
       "5.9883830194875145`*^10", ",", "8.341173648422414`*^10", ",", 
       "1.1515005435764563`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.069728405003454`", ",", "59.06942144884331`", ",", 
       "457.5110665728159`", ",", "2511.5843419480575`", ",", 
       "10956.298671530458`", ",", "40387.205963230124`", ",", 
       "130681.44337485185`", ",", "380820.25785462244`", ",", 
       "1.0179512482198286`*^6", ",", "2.53028849720074`*^6", ",", 
       "5.910380754170312`*^6", ",", "1.3081742988710737`*^7", ",", 
       "2.7619828649547424`*^7", ",", "5.5931526395259224`*^7", ",", 
       "1.0913033634837446`*^8", ",", "2.0594260704619503`*^8", ",", 
       "3.7711025910377777`*^8", ",", "6.719250549832658`*^8", ",", 
       "1.1677478116382284`*^9", ",", "1.983643602661738`*^9", ",", 
       "3.299613215499118`*^9", ",", "5.383335984717115`*^9", ",", 
       "8.626875662937353`*^9", ",", "1.3596457424887556`*^10", ",", 
       "2.109922098027484`*^10", ",", "3.2271815189599705`*^10", ",", 
       "4.869684936507391`*^10", ",", "7.255458437645995`*^10", ",", 
       "1.0681886471388654`*^11", ",", "1.5550819612063104`*^11", ",", 
       "2.2400510125359436`*^11", ",", "3.194594808733099`*^11", ",", 
       "4.512947172320776`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.462662200290524`", ",", "69.46406071461202`", ",", 
       "574.5149497347244`", ",", "3354.9972818865185`", ",", 
       "15515.714418641604`", ",", "60448.32839317209`", ",", 
       "206150.76023081437`", ",", "631583.712822781`", ",", 
       "1.7708586271653152`*^6", ",", "4.6074843112092735`*^6", ",", 
       "1.1243759992225548`*^7", ",", "2.595345698690397`*^7", ",", 
       "5.7052377650096096`*^7", ",", "1.201086855286642`*^8", ",", 
       "2.432857638337896`*^8", ",", "4.7599381129161996`*^8", ",", 
       "9.025590317490258`*^8", ",", "1.6633466967077813`*^9", ",", 
       "2.986752672221485`*^9", ",", "5.236775583184007`*^9", ",", 
       "8.98258119734029`*^9", ",", "1.5098670687452707`*^10", ",", 
       "2.490708259355623`*^10", ",", "4.0376633068572845`*^10", ",", 
       "6.439869267488374`*^10", ",", "1.0116459969701985`*^11", ",", 
       "1.5667673868664087`*^11", ",", "2.394338211789388`*^11", ",", 
       "3.613412826921361`*^11", ",", "5.389102867227507`*^11", ",", 
       "7.94823978171626`*^11", ",", "1.159967780878102`*^12", ",", 
       "1.676042166587234`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.89321888300275`", ",", "81.31024078540655`", ",", 
       "715.2131226878264`", ",", "4427.026379309602`", ",", 
       "21635.20979490218`", ",", "88828.61026412042`", ",", 
       "318457.7712980172`", ",", "1.0233175462352292`*^6", ",", 
       "3.0031260830869963`*^6", ",", "8.16271591978346`*^6", ",", 
       "2.0773009621531717`*^7", ",", "4.992219983355089`*^7", ",", 
       "1.1408485994144775`*^8", ",", "2.493306826031504`*^8", ",", 
       "5.2359785212987816`*^8", ",", "1.0607977449793098`*^9", ",", 
       "2.0804688745813293`*^9", ",", "3.9614823816917524`*^9", ",", 
       "7.34220719643589`*^9", ",", "1.327493736930425`*^10", ",", 
       "2.3459729321974743`*^10", ",", "4.059266931302899`*^10", ",", 
       "6.887670324138692`*^10", ",", "1.1476038402635135`*^11", ",", 
       "1.879922858169271`*^11", ",", "3.0310767743034607`*^11", ",", 
       "4.815008712867525`*^11", ",", "7.542832923406873`*^11", ",", 
       "1.1661859028087178`*^12", ",", "1.7808377141823086`*^12", ",", 
       "2.6878426945264844`*^12", ",", "4.0121889056372964`*^12", ",", 
       "5.926660206579075`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.365021122917361`", ",", "94.79065129352695`", ",", 
       "883.5976557851865`", ",", "5778.682372879903`", ",", 
       "29757.594130349764`", ",", "128421.87949770683`", ",", 
       "482847.87246744643`", ",", "1.6238503435362736`*^6", ",", 
       "4.978096088372649`*^6", ",", "1.4109756434573546`*^7", ",", 
       "3.738327145673815`*^7", ",", "9.339280639504072`*^7", ",", 
       "2.2155622271499133`*^8", ",", "5.0199957643747205`*^8", ",", 
       "1.0916155448701353`*^9", ",", "2.287466908677318`*^9", ",", 
       "4.635221749914344`*^9", ",", "9.110004580232819`*^9", ",", 
       "1.7411212615268066`*^10", ",", "3.2433186376417576`*^10", ",", 
       "5.900237817353927`*^10", ",", "1.0501173381964171`*^11", ",", 
       "1.8313811529624277`*^11", ",", "3.1340347314056305`*^11", ",", 
       "5.269410769605203`*^11", ",", "8.714618551475648`*^11", ",", 
       "1.4190919725720415`*^12", ",", "2.2774824853242197`*^12", ",", 
       "3.6053890451993755`*^12", ",", "5.634300910682475`*^12", ",", 
       "8.698184122901667`*^12", ",", "1.3274017802678994`*^13", ",", 
       "2.003657395209997`*^13"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605979098826693*^9, 3.605979110910858*^9}, 
   3.624276734993078*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", 
  RowBox[{"datadall", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", "+", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<d (n,m)\>\"", ",", "Blue", ",", "20"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605978265744582*^9, 3.605978267725856*^9}, {
   3.606046577703022*^9, 3.606046610145275*^9}, {3.606051733855641*^9, 
   3.606051762848063*^9}, 3.606051948304288*^9, {3.606055840833456*^9, 
   3.60605585402446*^9}, {3.606056906320068*^9, 3.6060569154634438`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxdyDsKg0AAhOEllaWFRQqLbBAJEsT43qhRPIJHEFJ7BW/mbdJqbRESURD/
gWH4RrZd8z4JIeS/y66ZylHN39r9DNtRiUM0WIcN+Ayb8AW+whZswzfYge+w
C3vwA/bhAA7hCI7hBE5hBT/hDM7hAn7BJVwd3e/+AUf4FkM=
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7J1WC6XJ8F2whwo4RB0s2Hw05y2Uz+HAO/2z
cMnjL1C+gIPr7IRH94J+QvkiDnkX8hrqT/6B8iUc9OQiqjQX/ofyZRyiVO3v
GrAyOkD4Cg7GUibyeoJMUL6Sg8C8P0ls/2B8FQdVveTPlpeYoXw1hynq/VUF
k1igfA0Hvrvr18o4sUL5Wg6JspLb7j2G8XUcLvZ8dz9UyQbl6zk8TDFMSWdl
h/INHG62+TLKdcD4hg7B/V+jfjJxQPlGDmJvpx26WwbjGzuwOX/a3vUExjdx
mP5lcu4iH04o39Rh0eLDlevXw/hmDuxZX0w1+bigfHMHp9gMtfIMGN/C4fFe
0ZWf98H4lg67qp9KvBPkhvKtHLLEudvWJML41g58W6dK566D8W0cuPdauaT/
gPFtHSTOfpx9xp4HyrdzCEw/tONkC4xv72B4//CltuMwvoODpVhXoAYHL4Tf
4OBQJv/Y+bwbrwMAniF86Q==
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7Nc7tGwI9rthDxVwOHOt8tatyO9QPodDd+a2
V9xqjA4QvoBDdUTC8U4DVihfxIH5Xb3F/DQOKF/CQfcA6/ocQW4oX8Zh0s1t
6osieaF8BYeZylPeeUXwQ/lKDiEvkuN+9AlA+SoOcdN2BHBFC0L5ag5rrIrm
tYoIQfkaDiU/OCa074PxtRxay42ESqKFoXwdB6X9P1W038L4eg5HWLN9dUpF
oHwDByHu+tvrvsD4hg6Ttv79tylHFMo3clC8+luU7x6Mb+yg17d5Z7GnGJRv
4jDNO7a1Zj2Mb+pQdtnabrWAOJRv5qDO0nmuIBfGN3d4zqaRpH8MxrdwONvz
6I6NtASUb+nQ2OV+6UkOjG/lECmSI5O1G8a3dqibZqTOwS4J5ds4ZMr7M3zx
h/FtHbjnB1nEToPx7RxW/FObl3cLxrd3aKpwueMnIwXlOzho3fT/qxAD5Tc4
ODx6O/sOyywpBwA+XXrw
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvClMEkt7AXDNvKyljD7z8bsoeWAEyI7CGFqLVIOyrxmyYlE
ooxSFNNq8nJQXkZxkJeLi5eU7ITYKI2Q7++pp6fPI29qr2wJ4fF48t/+7X9e
jI9t65+9RTdGOsA9XY6M732R+Qha1MFXLgz/FmDam+IeOogkx6IQp+PiZAFZ
glvTxquDF02W4l763HrsjCHLENgdKAiPEpIVmDwalEuqRORUVAR8pfPdYnIa
vEv2Ma1DQs6AXuioE9njyEo4/Q26/sZ4sgprEd9BPpdAzkLfgvV6P8icjdkO
s61+U0rOATfiNxRbEsm5WDgpr5iKSiKr8TFhyDSvMOchtMclay5OJmvg4jt0
tjNmDluC5fNRlYysRer2Yo/fxpyPhGrrhXuVWQeXrvYk4GPWw9r5pH1TyMkF
2J27cl+amQvhUerLdsaYDegtOdRceJmL4Bl+MOV8MBtxF/tV856uIANhMVMb
+lpyPyDqmmkTDivwAySDgwE=
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7HcFHghRVX1kDxVwWOE97Y9PA6MDhMvh8GKV
su3UKC4oX8Dht/NGL4bpAlC+iEP/HIuCskRhKF/CYYltSBPfflEoX8Zh/kUL
baWz4lC+gkPi99NbcudJQvlKDgclI0+us5eG8lUc8m81bf+5UwbKV3N4m3nt
PrOIHJSv4dDwTDH/eZA8lK/lkKqXfMXPVgHK13FYv2VriPpxGF/PYbJwyTJn
D0Uo38DB7wxn1PqDML6hg9EdrQ4PEyUo38ihjatm5skFML6xgwHrgt4L7MpQ
vokDz07H2ieZML6pg65BydXK4zC+mYOmdNLirwoqUL65g/6UaN0NZTC+hUPv
0gcs30/A+JYOU4ICN/JJqEL5Vg69pyZxmaTA+NYOzrd5Q+euhfFtHFYbaehU
f4HxbR1CTtu5/rRQg/LtHM7fvSNkXw3j2zswFpj4FeyG8R0cqr9Oyl77E8pv
cHDQ6p7wV9hM3QEAaY18WQ==
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7IUWzr5xQuOpPVTA4fvN7srHh5kdIFwOB3fO
4NtfnvBC+QIOvq8d109+KQTlizis3RqaPc1ADMqXcBAyi/iS/1cCypdxeCfq
8p65QBrKV3CI23Bn1fs5slC+ksNj89BJcZPkoXwVhyfzZ251WKsA5as57Klp
7i2vU4TyNRzOs+88vtteCcrXcmgvZAsM+Qzj6zh82MqwQ2i2MpSv55CSefhJ
gYUKlG/gsGeb+uulZ2B8Q4e4jcH/t0SoQvlGDinaWfkVd2F8Y4ci7Yk3Vkar
QfkmDvu1nFNeXIbxTR2cc9bM2OumDuWbOaj8EZBZuAXGN3dIPP963W9ZDSjf
wsFwWnivZjOMb+nwQEc1uuYJjG/l8O7y8S02TppQvrWDQeOaitVzYHwbB3fX
S9eZvsD4tg5ZJQyW5R5aUL6dg/aClO/ms2B8ewdVnVLmgpcwvoPDCraGbDcz
bQi/wcHB77H+hXsN2g4AHgqFaA==
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvBZYd5K2WHy0sbMzPh7m9fNngMJFzkMFzTGMpHSSFoiF3mL
YW7iQJayqO1A5uAtFw6y1JCTg8xriuWtfX9PPT19Hom+u9bA5/F4kr/+byBP
WpXU1Fsuv9fSgZaw2bGr42AEKMCEc9sSNBxNjsbUi7rP+i4kC9FUbYp9sIvI
IkTs+za6vHHkePAaFuMu7YlkMVpWF+rn5sXkJCjt4T6dS0KWwu3I6nS5k8gy
eMMsIzdbyWQ5/Jsxsd9WKVmBtfQZg60thaxE04m5bkshI2fCY5usebtjzsJP
89mQczqVnI3xqi+BWCUn58DErd8knzPnQlP0tGc1pJHzMHo0/il7ZVZhuadi
1zygIOfDbn7Oj/QzF6CybPG2sT+dXIiuqgyxx8dchLojd8eFXkkuRl7DAX/9
nLkEjzZL+5I6g6yG68cz+rXCrEGIIcr5EZpJLoXO6Jg/NTJrwW3uOtcOmYHr
7cHSHQkX8BDgdyS0cgMcfgGfx4c8
      "]]}, 
    {Hue[0.3224758424985268, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfAlQ3nZJOS2jZmZmc3nNredB7kUSwpPigkhGbmkkBK1tDzQ
KGFYo0guZYUHbZFlymiuJXK/JM+ekP936nT6HZGupbTWi8PhiH77t//50hgX
uJU94ncNHfi8EB01mX3xTz9oJ3M3zl75ZB7Wa2b6DK4gciC25ubfup5DySFw
DrotJ+2R5HCYt+y5V4dCshCX25m6SSaKHIXpzuP3ne5oshhd40MCoUVMlkA/
dnvD2GLIUpgd4Zd1mxKyDGP7ghK9JZYsx26soK1/QEpWwJs5MFWXxZGVcDoi
7CNhMrIK1s6ylcJz1klY6putnzLEkxkMvy27Whk5ORkvdp3H6GGdgqrye/W0
PoGcivzjuwc1V0FOQ8epsfdxlHU6eAE+CIpIJKvBX7EWJc+yzsB+RXCelqck
Z+LjYUHgLmadBVtOc0yBgXU2btfvJB476xxI+dY90zdrDRqz1i4WlSoy0JDv
2hXXkvsB/+unVdGECj+eDYeF
      "]]}, 
    {Hue[0.5585438199983166, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfC5ze2FzC1z2Zg/82d/+7sPOxQhT4ywQnINiUgpmtuD2gsP
tCgPZA8svBAmlDRFSih5mscR80LKA9r3d+p0+hxF20BNh7dEIlH89X89cesH
lW3qkrg3PR2wamqFhbpAeBiAtS/f8xgxjByC+ArLdeJYFFmGXb5v6MItJ0fB
ZNG0l/UkkOU44N8tVwolOQFincPwYUskK7Hl0zcRE6EiJ2EyvGtsuDWZnIzP
XqHAOs+RU2Aft7oNthSyGrL9xpOWvVQyj+9Jv1n5tpqcgR5jqW7EkkYWMNDd
YPQa5cmZCJZGLEdWppO1yHtxRD6FZJBFbHBNVWU3zFm4e8RW+qyGnI3L5+d7
a7RAzsGUjtvm+plzYTaerjYfM+fB7M8tm4Myyfmonn6dcRmYC9CoOdJurjDr
IC7tlPw4mQsxfxvqkKq05CJ0lle73juYi8FfbjY8rjPrYTuTHjqdzMCc34lU
FSt6bAKERceDvV7ELySQewA=
      "]]}, 
    {Hue[0.7946117974981064, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvDFaM2FopbQNvO6v7E3Y17+j5y8JctLKVqMSbFIOyyt5SBR
Cg1RWhThoMSK7WAuis1bSka5OE0yJTnsgHx/Tz09fR5Zj83UFycQCGS//dv/
RPn+z/iTtJkoTwemBmc537sY/xQhbH58y7SkkpMxcd50605MJ6di339mtd9k
kSWosdctbrpk5AzoraN7013ZZCnEb68vh0k5ZDm+l0OJ9wu5ZAXqVFGPKZZH
zkVkvtOZUF9AzododFrrcxWSC3HVZNM5NpRkDpsDkWPvAUdW4XLNLLB7i8gl
EA4rW6w7KrIa3NlQ29dcMVkDSWC7nTOUkLW4OAlKGz3MOtjH+JWQUE3WY0s+
Lk7rYy6FZ+qoxxFgNmDm2altSNeQy9Ab9tUEbczlWL+KXRtPmY1wfof3Qyla
cgWWLh7yvN3MleioFa5Kt5mr4F518voP5mr03u26JQYdmYdZ0fr06mAGLJHm
kZCf7ALcp5OKh5gOP4SAhcY=
      "]]}, 
    {Hue[0.030679774997896203`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvC1tIjDDkhhbZr5Tzazd/OyxxRCCivC1Kw1JeSldiCRycGm
5eKlJnNRbl6KpSnJ28VBi+HgNBcHLBFJaN/fU09Pn0fSM9ji5PN4PMlf/zeR
F7N86ZBrFcTNdCAqXYhwo2lIMBmpofqgcyqDLERqoygYdWeT0yENd2421YnJ
WYhc5HfMevLIOeju/fl2TUvJYoR3Vt2eZhk5DzU6U+jko4AsxcyxxH40LifL
0HPmFkzECskcAlaz6ElXRC5E7oBMrBxSkIsw9mm1XC8ryUq4ks67eNvFZBWs
byuWfZuKXILpcYvj6p5ZjX1FeO61tYSsQazt4St4yqxF9LKh3qZVk3XYeL4J
+gLMenD9i/DzNWQDBJthz56D2QhDfpW/8Yi5FHGvdc2frSWbsOU0cofDzGV4
qXk8SDljLkffpDyynqUjV6Djdn5k18VcCUPv+5Zzl9kM4Xm75u6HGfDr7T51
rT7hSSCz+mTV69PjF1r8gPg=
      "]]}, 
    {Hue[0.266747752497686, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkoA3AcB/DxIJFiIWTN2GyYY4fNva8HL5RCzjfDjBV7meNF4kWKlHLO
kTcsMmeUmhI5Gw+OSNIkOZsI5crv/61v3z5fgbY2t8KVw+EIfvu3/3nSzPU5
Jd/NTg0daHUrvVm49sI/3dHrUjKS0+lP9ga3frqg6iCY7Av9sjRqN1BADoCr
T8jKc30YORhmX4NzsUdEDsFj0PH8XYuYHIrZYkvEeEYEWYiJnUGuxRFJDkdW
x5WOr5eSJeh/6E7ysUeTI9Fmm7fawmLJUoSnXlkNsjhyDMR+55fpm8xxuO85
7MwulJFlcGhsp0UXzHLcrdm/PErlZAUa1aKltzNmJUKNDQ3DeQpyPPw29qdq
1plV2PNv0W7JlWQ1JvsrM93NzAkYeuxqMrnEkxNRzvs4LShjToIk10N4a2NO
xuvR6LuOpyKnIP+6buzbxJyK7dXqxctt5jQM6MfmVHw1WYONGaVJaGQGTtq5
Q7ur5GZg5TP6JcczAT/30Yj1
      "]]}, 
    {Hue[0.5028157299974758, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvA/B41pc1CbEqZtmI3998bM7CkteUvkvRg246Ao0mQHB7SL
qN2Q5CXi5uIgkySJvBx2WMlOksMiMSKv7ft76unp88h6Bht64zmOk/31f2N5
stkHomHj54uNDrQnXSzXVYkRowCXwzuhkRkJOQWlXzuL+2kZ5FQMbup2a8Iy
shR7K/6ovUNOTse75DgimVeSs3AgbzwLrOSSs5EwbVN4J1RkOVo+jub4EjVZ
CffQgz4nqCHnonOD80w1FZJVcERSL+odWrIa+S5ULyXy5AK89w8/n24xa6Gq
ano9KdeRefil26vuILMOb73bm81derIeYtXkrPaO2YC+zFvBmMtANkLYytvX
bplNuN4ILUkbjeQieH3ZAe0xczGMouRmq85ENqPB5ZubXmAuQV4lLLVxRWQL
ksevD8+czKUQeTw/piNmK4Tem8dAZjG5DOvnAvvsGLMNu99t95dXzMDPqMa5
rjDHPAE4+7oreI8Zv5cbf5U=
      "]]}, 
    {Hue[0.7388837074972656, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfDxIGUytxIK/2au22xm99lRihe1xjwuGdqKpNyKZXklZi+y
IXmg3KZESS6puSyUwpKHad48COWSyCXf36nT6XNyGtvNzdE8Hi/nt3/7n0fj
tDjRxu96NdKByfkPg9ckwD9jsTIm/D53pZEFcC7pp0dMWeQU9Eqc3Z1ejpwG
f1fHqV2ZS87EdX1B3MxoHjkbyfogv3ytgMxhPP5hdm6hiCxEXwM/47pfTBZh
seLLrZJKyfkwjG5O8Wwl5EJM+NzbJk5GLsad5cT9fMUswaE3FEwYlJNL0AzZ
1qywlCxDzORyqmuXWY7+rc8qa62CXIoa0UTSzS2zAmaBNzxgLyOXodh5VBS4
Z1bC82QxpNqVZBWs/gPz2S2zGj32dEelRUXWoG5PsrofYNZiWevbGZaryTo8
pnOesI9Zj3PdcctzlIZswNJFW+tbE3M5xOsvDZkBZiOqre/JQ5yWDCCyE3I4
yS7Ad78RubnU4gdZOoRL
      "]]}, 
    {Hue[0.9749516849970554, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfCZhbBa8jBF9jdmW5rNxmb7206ZJKvhRS4vlkvNA17IHjRJ
LsnDlIy1RB7dJaXl0rI3EiXygogUoijKrX1/p06nz+FcHTUtQoFAwP31f6N5
sR2PrZ/4nj5sdKBC1hWefJcgygSIx227QncaWYKA2zg0yMvIqZjhGr1+h5ws
hS/G+XktUpDToXOmToh6lWQZkrO7wqWbanIWMkqsfu4gj5yN09nh581lDVmB
i1B1vpXXkpV4e03pc6XoyGqkxR/dxV0y5+FZ6VzxTxeQNQh0W/2VTj1Zi/nw
VlnGF7MOV5wq8yFoIBdALtkPuS2FZD0c3w0++zGzAS2e7UpRUxG5EKH5RIfi
kbkIBxGLW9ppJBsxwmnU/AuzCQNr56P37SZyMW7ti/3tN8xmeBYGDUm1xWQL
xHWen7gIM4+93KWqKb2ZXILmerHrLcBsxUZP/ll5rIVsQ5uu3L7XygwEzeK5
oQjZC0hVh6s7OTx+AfeNfC8=
      "]]}, 
    {Hue[0.21101966249684523`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfBNyOaFXGKoYS3MzLAbZicKKamhjz0QJbdGRCIrD6KUzHJ5
UDSLlHkQuSYr5fLxMmbyInmQknhg4sWl/b9Tp9PvJDZ2GpsCeDxe4l//1583
Q3r0wNF185eBDnTs2+Y8s+HwMwQtW/sTxjIROQzrLuvFICsmR8JtW7q59CWT
Y1Af6VB+nknJ8TAmhHavMalkMSyHQpZZk5GT4BYy7VaPnCzBD9tTO+JRkKWo
Hot5aLzNJKfAWsWfud1VktMwLNBPmsezyOmI896FT1VnkzOguRoSDUfkkDPh
Yr2+olPOSlxMByo2elTkLAS/Ovi2WDU5G3LHSdzoNucczCw3CSUVGrIK3d6S
vad7zmpMPlsKi81asgam4waJ/Z2zFpvldnFln46sw7huYcf5wTkXi851s68z
l5wHWf/0edcj53wwe6ZSU20eWQ9n2wn/8ZRzAZjV3rpiVT7ZgJfnpdmVec6A
QH6gUAfp/R4CvqvsNVGtevwCiC+GEA==
      "]]}, 
    {Hue[0.44708763999663503`, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7M2vzVO7/+CXPVTAwXD9T/2XJkIOEC6Hg5NM
VvxFJWkoX8BBxu3c3BdBilC+iMOE+qjl7LNUoHwJh0VTVjzf2KYO5cs4zCuw
Vz+uowXlKzhc4OAIPDRTB8pXcrDZ9SMp+LoelK/isPLQtfC4MgMoX82Brarv
1Nl8Qyhfw4FZcOE3wygjKF/LISCLnT3C3BjK13HYKsGbs5vDBMrXc2j3+Xpg
xnkY38ChxrAz+XePKZRv6JC2e3r5cUczKN/IweL7ubyD72B8Ywf5lwvOTJ5i
DuWbOEzd8G7hZWMLKN/UwePLbVGWszC+mYNY/m/zmQmWUL65g8JEIfdf72B8
C4fJvTw9zRVWUL6lwwrR3gftf2F8KwfRusOfAuusoXxrh6YHr4JVf8P4Ng5a
xuei7UtsoHxbh431MS+vv4Tx7RzOSS1gU4qxhfLtHWI8ZUp9TsP4Dg57tSer
NZnbQfgNDg5imnlLXy2wcwAApQKDUg==
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"n", "+", "1"}], TraditionalForm], None},
  AxesOrigin->{0., -0.6931471805599453},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{0., 
       FormBox["1", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {20.72326583694641, 
       FormBox[
        TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {27.631021115928547`, 
       FormBox[
        TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.534009429259367`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.222682329424394`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.626651550940974`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.913584840130515`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.136278852214858`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.318300603879898`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.472237082142666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.60560779347818, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.441764708241507`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.13043760840653, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.53440682992311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.82134011911265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.044034131196995`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.226055882862035`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.379992361124803`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.513363072460315`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {20.72326583694641, 
       FormBox["\"\"", TraditionalForm]}, {27.631021115928547`, 
       FormBox["\"\"", TraditionalForm]}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.534009429259367`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.222682329424394`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.626651550940974`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.913584840130515`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.136278852214858`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.318300603879898`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.472237082142666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.60560779347818, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.441764708241507`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.13043760840653, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.53440682992311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.82134011911265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.044034131196995`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.226055882862035`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.379992361124803`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.513363072460315`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
    StyleBox["\"d (n,m)\"", 
     RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm],
  PlotRange->{{0., 33.}, {-0.6931471805599453, 30.62858041705575}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{0., 
      FormBox["1", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {20.72326583694641, 
      FormBox[
       TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {27.631021115928547`, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {4.718498871295094, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.407171771460119, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.811140992976701, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.09807428216624, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.320768294250582, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.502790045915623, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.656726524178391, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.790097235513905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.626254150277232`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.314927050442256`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.718896271958837`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.005829561148378`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.228523573232719`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.410545324897761`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.564481803160529`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.697852514496041`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.534009429259367`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.222682329424394`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.626651550940974`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.913584840130515`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.136278852214858`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.318300603879898`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.472237082142666`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.60560779347818, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {25.441764708241507`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.13043760840653, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.53440682992311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.82134011911265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.044034131196995`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.226055882862035`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.379992361124803`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.513363072460315`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.606055854821608*^9, 3.606056920029397*^9, 
  3.6242767435448723`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots a[n,m]", "Section",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.605979022060668*^9, 
  3.605979024610681*^9}, {3.6060171333416243`*^9, 3.606017133700633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data33", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "0", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "0", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "1", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "2", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "3", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "4", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "5", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "6", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "7", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"la", "[", "8", "]"}], "/", "2"}], "/.", 
      RowBox[{"asol", "[", "8", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.605977506518602*^9, 3.605977535330133*^9}, {
  3.605978777032937*^9, 3.60597879560723*^9}, {3.6060171513498373`*^9, 
  3.606017157853264*^9}, {3.606017203455637*^9, 3.606017261931535*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", "data33", 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605977851899555*^9, 3.6059778569144793`*^9}, {
   3.605978554001173*^9, 3.605978576933178*^9}, {3.605978682723144*^9, 
   3.605978700919855*^9}, 3.6059787364765053`*^9, {3.605978803990758*^9, 
   3.605978804388527*^9}, {3.606017268108309*^9, 3.606017269911499*^9}, {
   3.6060568815322437`*^9, 3.606056896207758*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7BlQgYNXzc6z+YZX90O4HA4dduuOb7t2A8oX
cFhttVndM/Y2lC/isP3TqVx777tQvoSDkeGse0tu3YPyZRwuB7MkPhR5AOUr
OPgWx3vrL4XxlRzecQqte6z8EMpXcYhq7xC9MAXGV3N4NuN+6fJfML6Gw005
QbmU8EdQvpbDchUpoZY1ML6Ow9G9Z+fq/Ybx9RyOMC7e5uPyGMo3cNiaqxM7
swPGN3Tw1jz1ac0JGN/I4VGUjisr6xMo39hBK+5gCrcdjG/iIPEr5pt4CYxv
6uD5J6u4bDmMb+ZgW/B7afoNGN/c4YrW/KnK7E+hfAsHMydRrtvGML6lg/9F
iX074mB8K4cIkcDQR+0wvrWD8Ykg5cr1ML6Nw9tAnnOzrsL4tg76t1MuJ/6C
8e0cNuv//P5U9hmUb+8wT7NpsY0DjO/gEF6QrVeZCOU3ODgIi8Uqr218th8A
T8mgDw==
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7GeeeDg90+/OfqiAQ3111vaOQ5fsIVwOB+nH
ytdOFT2D8gUcbsfJ/vpW8h7KF3GYo/dSSUTzM5Qv4eC7PaRR4t1XKF/G4dWS
v1+4HX5A+QoOC4W2it62+wXlKzm8E+sQuPDvN5Sv4qCyULV0du9fKF/N4Ujo
+qgXX/5B+RoOLborW57KMjhA+FoOqSmvP5zZDOPrOMw5u17Lyo4RytdzKGTx
sTi7D8Y3cCgs5bl82YwJyjd0WGVmuid2OYxv5NBfdEHTW5AZyjd26HyvbRte
CuObOKTkbN4vfwXGN3XY8cH+q5YeC5Rv5vC+bBnfm2YY39zBr2Xa7GNXYXwL
h/dr9ewEVVihfEsHB66q8+L5ML6Vg8uat2Ky22F8awelhoe6MX9gfBuHfcsn
LuS0Z4PybR3WqM1KDKmH8e0c7he2tabthfHtHfKFZn5M/QnjOzh8miD9sMSY
HcJvcHDgN1GP3pTN7gAAmfGHlA==
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7P9IdXkuentrP1TAoe5WoI/Ml2f2EC6Hw27L
WMNX175B+QIO2x9axJUp/YfyRRw0CjIamq8yOUD4Eg7KC1bySrazQvkyDgbq
AkKTL7JD+QoOcy0n7Jp/nhPKV3J4Me3wyyOTuKF8FQeZqFQhZXVeKF/NQXhx
UF75VD4oX8Phb8EbR+cn/FC+loP53Osr7XsEoHwdh5AXnwXZpQWhfD2H5hXB
25kXwPgGDju3/rxVKiME5Rs6PN632CRlIoxv5PB/4ep3K/7D+MYOjQ062r/T
haF8E4dHVcfkv52C8U0dpEXbq+Q0RaB8M4cPfDydz5pgfHMH7gXbSjfegPEt
HF5/5b92VUsUyrd06Og6tmV+JYxv5aCcrWIWdBTGt3aQmnbyrQafGJRv4yAr
uPVbRAiMb+tQMb3hluAMGN/OofniysC6mzC+vUOMa+uTIxLiUL6Dw36/k0Uc
YVB+g4ND+fSoZRkTxR0ABXGDIw==
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7Gs/LF8QGHRjP1TAQe2X73rOfR/sIVwOB9vq
xJYlp/9D+QIOlV0hL3ZPZHWA8EUcLGKvvTZV5ILyJRwk9YNusH7ihfJlHA4t
kFjwbI4AlK/g8DJAbK4crxCUr+TwMqn097cQYShfxYGt+ce85BoRKF/Nweaz
y0KTTlEoX8NBPHDFj1P1YlC+lkNB6h6djmRxKF/HoXLKm3oxcwkoX8+hZe8z
l5l/YHwDh02ba+3ObZWE8g0dnuw57qaaIgXlGzlsXKJTcpFDGso3dijMFzt2
dQmMb+JQ5LRpLZ+lDJRv6hCysSfM8hiMb+aQVfrE66ePLJRv7mB2pfLBnbMw
voXD2ndKuxM85aB8S4efaz/O+bQfxrdy2Bt8ds1nQ3ko39qh6u+twF3zYXwb
h7s+zndPsihA+bYOuyqcJjwyh/HtHNY9mpDtlgnj2zsU7hSfLjgTxndwEFO5
PiP2OJTf4ODg3uq2zPGLggMAd8OIeQ==
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yGkow3EcBvDFC5JjLbdhf4YxOeaY+//kjTd4wV6QK6KknFFeICLliihn
wgvKcr0gsmai4cV4oRYptSgjYY55RY72/T319PR5uIr6vCo7gUDA/fV/bbHw
7WMdu1o3o44OhIYPJh/IrLyNjoh27tIuTdvDZiEm9K2ClSEnsjuOnl0b7sRC
sjc+FxRLXLeILIb6tu94bcKdLMF42OW0sdaTHISz1NaNLZE3WYqPgUrr8rAP
ORQ5K2sPM4++ZBmkmw5Wg1xMjoAurb9cpfInR0J5r5ltrA4gR+HAb/H6sCaQ
HIMnk7x2J0pCjoUy+4qXLDArkKXWjxS4cOQ4iK56M+2bmeOxX2aZVxuZE1C3
Z9bpFUHkRHytN91oBpiV6D/xCjebmJPw+r66Oa4IJifjW1VYKuxiTsF2xLl4
1MCcCl77Jsv3kJLT4BzAvfQUMafjZ+/tIn+OOQOmNkeL2cTMYzKjuKVKEkIG
DPLb3KcScidwel3RNDsVgl92b4mI
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfBFzXXaRBbaxWU2JHfD+J+iEeVeHlAIL5IHEQu55EHJpeaf
RsolHjxYREJuDaXMpSU8TCGPiAnlAe37O3U6fY6ytrmk3kUgECj/+r/OvHIF
yYf8ZdHFLh14ORpcFXh+c066Q26wdPlYhXBajI/3TJv91ofsh+wGvrtyz5cs
hYd7lX2C9ycHQz99bZgRS8kKuDp+dL1ZgeQQnEkdr6sZweQw7Pce8QseMrIK
j1MJ3rJlOVmNtibrm9CkIEfCv0XnOlqgJEdjrNz4IvxkjgHGS6eejSHkWFga
qhsHNKHkONjvh4Zta8zx2OFtOVtpYeQE1GlFZZ8bzIk4Pu0vjooLJychP6Xd
/DDHnIz8ju0Rk0RFTsHVyvnJpoFZCzGX3Th7x5wKk2VxZh4R5DT89D1Ve00z
p2MyT2GWfjHroE3nDtwK1eQMSLwcdtEccyZqFuSqCgczh1zjemJQloYMdOqX
zK0j5B4ggM/ZG77R4BeRv4MG
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfCRcnlByL8QY2Ob0eZ+3U55kabYWl7kMhEPblOIci/K5GEl
s+RBikiuRYncZ1HzOJNFSaKIEsLQvr9Tp9Pn8HWN6mpPHo/H/+v/uvOs1Jc/
mkV66w4diM+fCKw1fCnd9EHo26jxZcYXbgfg0bagFmsDycHostusmtAQMgdH
Jm+/W82Rw6GxtzsuRWHkKJgKX4XHSxHkaAyLHVcHH5FkAfzrTnsN3nxyLDqD
birNX8wiDMn9d4qc0WQJxM6yvtyVGLIUx1Und01tAnIiZlbu9sZlQrIM1/cW
BedklkPj+lZxA7HkJDSYsw+NUXHkZMjPtb0V68wpGOx5L07LE5FTYWoJ1q1Z
mdOwLUFztUpMTkf9yG3ivoU5Az81+ocMSMiZECo6joSrzFmYnJ5vveLHk7Mh
71ftLhqYc+BdsLV88cqci09udnKqREpWoNTvyJWywayECVbZWUgCGXiyzXmN
NZF7AJ9nj+JNSwJ+ASqYhy4=
      "]]}, 
    {Hue[0.3224758424985268, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/AlRcM/RZisPQzzHpsxr31dCOVAC7XLlu3EOHhMDhYtFJII
5bCalJbkQLh4lsekFklmxGFEhJqFg0f7/b/17dvnK9K31hqCOByO6K//G8ir
WtvIXe3a2t6kA18v64e6wx91gKFw8Kaq7apwBByJklJxTFNEFDkaLSMejUce
S47D44/S4T2KJyeg7LPf5vPxyUIUd5pNCqOQLAaj67NUL4nIEphnw+aVV2Jy
MkwT7quOt0SyFFu5FYvWdwk5DYrpXof0LomcgXvXg3Z6J5mcBQO35np+MoUs
w9uyc/VcKyXnYNdkEDTzUsm5KB9+Ouk+Zi3HwqfG9tiZRlZAd2PzD/LSyXlo
tbstwSuslfAefK98VGaQ88FYZ8zeC9YFMIXU+6v0mWQVLnvcIaNe1oXwKF1R
jDGLXISF/bMlwS3rYriYk2emIZtcAqdWahY6WZfiVC9DJV9GViNobGyvpo41
ML4mH9oYIFuANk17zNyGDL+05Ynd
      "]]}, 
    {Hue[0.5585438199983166, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCPl3kwPIwItc3MMBubuZsTHjaXlIS0h1kpJF8kpTCSlEtC
YR7G04qkhHLJyKXU5sklYYliSUpoLbWG9v9OnU6/IzKx1U3BDMOI/vq/gXwU
PWkSeqLr1w/oQGTV4batOQgBhkDJrrcOzoeRI7Av6exglwRkAfpVVo9WHEOO
Rv3mdOIMP54ch9gdZ0R7iZAsRIXzeUF0ISKLYe/mjZi0CWQJrJfL+rYxCVkK
Zs0/6rUnkmWYup2d27yXklMgbrlbGHcnkeU4KR27cT3KyArYvhsMlvNkcjr8
h0arYTWFnAG+bq9jyJxKVuHa8lWr0cnJaoQZJyZZXho5E6Zj3X2onbMGlYK3
YUebgpwF30+ZsFqgJGfj6yWnTr3FOQfejW6zNymdnIujcrXe3Mk5Dw+ylcXG
Xc75sLh3HOd+zgWYYh2978UZ5EI4zzKNL0OctVB+epZujzgXwdcnrXn1cwY8
4a1XinxVwAOA60Mfddqlwi8Lzoml
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0., -0.7033296290107408},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{0., 
       FormBox["1", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {2.4849066497880004`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.1354942159291497`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.5263605246161616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.8066624897703196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.02535169073515, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.204692619390966, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.356708826689592, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.48863636973214, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.090076835776092, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.7406644019172415`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.131530710604252, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.411832675758411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.630521876723241, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.809862805379057, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.961879012677683, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.093806555720231, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.695247021764184`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.345834587905333`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.736700896592344`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.017002861746503`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.235692062711331`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.415032991367148`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.567049198665774`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.698976741708323`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.300417207752275`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.951004773893423`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.341871082580436`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.622173047734595`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.840862248699423`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.02020317735524, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.172219384653864`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.304146927696415`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {9.210340371976184, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {18.420680743952367`, 
       FormBox["\"\"", TraditionalForm]}, {2.4849066497880004`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.1354942159291497`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.5263605246161616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.8066624897703196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.02535169073515, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.204692619390966, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.356708826689592, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.48863636973214, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.090076835776092, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.7406644019172415`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.131530710604252, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.411832675758411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.630521876723241, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.809862805379057, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.961879012677683, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.093806555720231, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.695247021764184`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.345834587905333`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.736700896592344`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.017002861746503`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.235692062711331`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.415032991367148`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.567049198665774`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.698976741708323`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.300417207752275`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.951004773893423`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.341871082580436`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.622173047734595`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.840862248699423`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.02020317735524, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.172219384653864`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.304146927696415`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0., 33.}, {-0.7033296290107408, 18.4561323099632}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{0., 
      FormBox["1", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {9.210340371976184, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {18.420680743952367`, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {2.4849066497880004`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.1354942159291497`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.5263605246161616`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.8066624897703196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.02535169073515, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.204692619390966, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.356708826689592, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.48863636973214, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.090076835776092, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.7406644019172415`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.131530710604252, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.411832675758411, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.630521876723241, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.809862805379057, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.961879012677683, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.093806555720231, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.695247021764184`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.345834587905333`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.736700896592344`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.017002861746503`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.235692062711331`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.415032991367148`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.567049198665774`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.698976741708323`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.300417207752275`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.951004773893423`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.341871082580436`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.622173047734595`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.840862248699423`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.02020317735524, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.172219384653864`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.304146927696415`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.605977858078843*^9, 3.605978555354122*^9, {3.605978691328476*^9, 
   3.605978701665697*^9}, 3.6059787376109533`*^9, {3.605978798815199*^9, 
   3.6059788054984007`*^9}, 3.606026513337069*^9, 3.624282090095522*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot3D", "[", "data33", "]"}]], "Input",
 CellChangeTimes->{{3.605977961027032*^9, 3.605977978603345*^9}, {
  3.606017273466713*^9, 3.6060172750396757`*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyV3Ak0Vev/P3BJEkJCCHHM83FwzOxoomggt4kylTQpUhq0K82USlFKokGD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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJw12AfcTnUfgPFz35Jki0RW9mrbW4hQ71tvW6X97np32xZCtqJkq6z2MBoU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         "]], Polygon3DBox[CompressedData["
1:eJxFmHccl1Mbxs9zHrvSLltD0kDRTjuSeO1NKqN38k5bpWFTIiLapCLtErJ3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         "]], 
        Polygon3DBox[{{899, 335, 378, 279, 614}, {894, 319, 299, 221, 567}, {
         898, 217, 218, 311, 904}, {897, 329, 310, 249, 588}}]}]}, {}, 
     {GrayLevel[0.82], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFkkdSA0EMRad7SEcgg8ksyFu2ZLCNSVsHkgnOmLyF4pLkcAfyE1IVC5Ve
a3rU0pci6Xwi54MgmMFCrMyhzwXBIYdz7Fu+4c+wL3gaf4p9wlNyh7uN2CS2
y7/vxDPEs/AHvAmvw6/wMrzvNc82vOc1zxZ84PWtHbjkNE8ZX+T8AA/hj7E3
eAJfDTXnOH6Le7eSE1/m/ASP4IuWR/JVOD/Do/gj7AUew6f4dg+n8SXOj/Aw
foV6aogtwRW4Ds6Hqk8tnIMvsCY4KZqYDqJHlDs/5Jklfok1E0uFqk8LnIbj
Xt9dgGPwHTwf6r/Syxy87LX3RakZruffQqh9yp0dp3VKv1HiBdgT2xcNrX6Z
45rXfuNwwmuP0teh1bkL52HH/T34byHgLLzqVbeY6AmHxA9svq1OZ51xWv+m
0xq6Lc8G3OB07pK/y3JeY0mnM5UaOp3OXd6NOK1H9qHD/e9Jm/vfJdEhbhpK
zaLblbwBn9iOtTvdK6m5xzSJWV9zpk+v9bJqM42a5qLhgs2932ZdhQdN/xvs
xOa+ZrsRsxkN2J4kTCuZ3S8qTFrR
         "]], Polygon3DBox[CompressedData["
1:eJwtlNlWFEEQRLu6AfkFd1FxeVAQvwFEERh2d5FFYYZtZtgUffUzXVDgH1zQ
e0/lQ5wT2dVdXRkZUT0Lm5MbZVEUs6ADfKyKYi8VxS54A2+D5/BnoB++DZ7C
n4B78E9gB74NFuAHYBW+AobhY+AH+/4E0/xovMr8CMxQT1Afw0/AHPUd6nm+
fQ2a8AEwC5/xTPAR8I13v4MJ3n9MXbFWplzXqry3e85SD1GvsdYAH+CboAt+
BuywXqdO8f1Wmf/pv1+Bu/YCipTf2WS9UeV3/WeTepH6F6/8BqvUK9T/ivyN
wi5T/6H8CxrUb6vMT8Ea9bsqc79ZL/MZPWsdPIA/BF9Y+wrGWd+3B/cGg/Ct
KvfSrT6sr1N3wDtBm3qjytyet6lb1C/hL0BflfVTy0MwWWaN1Xoa3Fe70Nc9
W6y/p15PWVO13QFzKc/IWY1WeS9nPhX6XGDtvJ4oc0/2pkf0iv/wX1NgD76Q
8nztdzFmcBjzbsb8bvH8ZvTj+Xrh12Me6uMstqg/w5dS3ksNl+FLse5M6jFP
v70W81cv974R+qmnvDf6V+/bKZ9B/4yG3mqkfvPU+ylnyCyZIbNkRszKoyqf
xx5rZc7QUeTDbPVHPtSvHfqchJ93Iw/HkR+174t8qVEr/KL39NNY7G9WnZHv
D4c/9dxBnEdv+43+Up+LKc9sNfKhNlfD//r5Usrv1GOep+Fvvesd4KzPRb/2
Lz8bejhPs6UHW9Gvd4t3iv3rab2tx/Sa+bgCv5xyXsxXT8rPzIv962XvqHbc
N53h16m4X7oj794HI5Ffe65FHt3bnhpxP3VFfryvzL+990SehyK/+sfz1SJ/
fuN9Nhh512N6UR/KvSOa8P+cBZDA
         "]], 
        Polygon3DBox[{{813, 225, 224, 353, 903}, {866, 372, 371, 250, 616}, {
         864, 281, 280, 377, 905}, {840, 360, 359, 222, 590}}]}]}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0bkuRGEYgOHD2GYz+4ydmdK+7+vYd6bToqZTSHQkLkJ03IXouAtRugue
kyie/z3Fd87Jl798fl27qguC4IZ6wuc7R0WfdV3f9VK/9SGcMfiqFf3URf3R
M42aiREnQZJWUqTJkCVHngJFStxyzEL4n0gQnOgSpyxTY5pdptjj0dyM7jPL
AXMcMs8RA6zQzyqDrDHEvferOhzuyggbjLLJGFuMs80EO0zyYec+O7/ob/gt
/dILfdOqPmk5nKOXHrrpopMO2mmjRJECeXJkyZAmRStJEsSJEaWFZppopIHI
/53+ATOgHlw=
       "]], 
      Line3DBox[{599, 231, 887, 339, 340, 341, 342, 343, 344, 345, 346, 347, 
       348, 349, 350, 351, 352, 903, 353, 354, 355, 356, 357, 358, 359, 360, 
       361, 362, 363, 364, 365, 366, 367, 902, 368, 369, 370, 371, 372, 373, 
       374, 375, 376, 905, 377, 379, 316, 280, 281, 282, 283, 284, 285, 286, 
       287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 630, 264, 
       599}]}, {
      Line3DBox[{34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
       49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
       66}], Line3DBox[{381, 631, 380, 632, 382, 633, 383, 634, 384, 635, 385,
        636, 386, 637, 387, 638, 388, 639, 389, 640, 390, 641, 391, 642, 392, 
       643, 393, 644, 394, 645, 395, 646, 396, 647, 397, 648, 398, 649, 399, 
       650, 400, 651, 401, 652, 402, 653, 403, 654, 404, 655, 405, 656, 406, 
       657, 407, 658, 408, 659, 409, 660, 410, 661, 411, 662, 412}], 
      Line3DBox[{67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
       82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 
       99}], Line3DBox[{414, 663, 413, 664, 415, 665, 416, 666, 417, 667, 418,
        668, 419, 669, 420, 670, 421, 671, 422, 672, 423, 673, 424, 674, 425, 
       675, 426, 676, 427, 677, 428, 678, 429, 679, 430, 680, 431, 681, 432, 
       682, 433, 683, 434, 684, 435, 685, 436, 686, 437, 687, 438, 688, 439, 
       689, 440, 690, 441, 691, 442, 692, 443, 693, 444, 694, 445}], 
      Line3DBox[{100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
       112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132}], 
      Line3DBox[{447, 695, 446, 696, 448, 697, 449, 698, 450, 699, 451, 700, 
       452, 701, 453, 702, 454, 703, 455, 704, 456, 705, 457, 706, 458, 707, 
       459, 708, 460, 709, 461, 710, 462, 711, 463, 712, 464, 713, 465, 714, 
       466, 715, 467, 716, 468, 717, 469, 718, 470, 719, 471, 720, 472, 721, 
       473, 722, 474, 723, 475, 724, 476, 725, 477, 726, 478}], 
      Line3DBox[{133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
       145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
       159, 160, 161, 162, 163, 164, 165}], 
      Line3DBox[{480, 727, 479, 728, 481, 729, 482, 730, 483, 731, 484, 732, 
       485, 733, 486, 734, 487, 735, 488, 736, 489, 737, 490, 738, 491, 739, 
       492, 740, 493, 741, 494, 742, 495, 743, 496, 744, 497, 745, 498, 746, 
       499, 747, 500, 748, 501, 749, 502, 750, 503, 751, 504, 752, 505, 753, 
       506, 754, 507, 755, 508, 756, 509, 757, 510, 758, 511}], 
      Line3DBox[{166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
       178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
       192, 193, 194, 195, 196, 197, 198}], 
      Line3DBox[{513, 759, 512, 760, 514, 761, 515, 762, 516, 763, 517, 764, 
       518, 765, 519, 766, 520, 767, 521, 768, 522, 769, 523, 770, 524, 771, 
       525, 772, 526, 773, 527, 774, 528, 775, 529, 776, 530, 777, 531, 778, 
       532, 779, 533, 780, 534, 781, 535, 782, 536, 783, 537, 784, 538, 785, 
       539, 786, 540, 787, 541, 788, 542, 789, 543, 790, 544}], 
      Line3DBox[{199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 
       211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 299}], 
      Line3DBox[{546, 791, 545, 792, 547, 793, 548, 794, 549, 795, 550, 796, 
       551, 797, 552, 798, 553, 799, 554, 800, 555, 801, 556, 802, 557, 803, 
       558, 804, 559, 805, 560, 806, 561, 807, 562, 808, 563, 809, 564, 810, 
       565, 811, 566, 812, 567, 894, 568, 895, 569, 896, 570, 900}], 
      Line3DBox[{232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 
       244, 245, 246, 247, 248, 249, 310}], 
      Line3DBox[{572, 820, 571, 821, 573, 822, 574, 823, 575, 824, 576, 825, 
       577, 826, 578, 827, 579, 828, 580, 829, 581, 830, 582, 831, 583, 832, 
       584, 833, 585, 834, 586, 835, 587, 836, 588, 897, 589, 898, 904}], 
      Line3DBox[{601, 850, 600, 851, 602, 852, 603, 853, 604, 854, 605, 855, 
       606, 856, 607, 857, 608, 858, 609, 859, 610, 860, 611, 861, 612, 862, 
       613, 863, 614, 899, 615, 901}]}, {
      Line3DBox[{3, 382, 36, 415, 69, 448, 102, 481, 135, 514, 168, 547, 201, 
       573, 234, 602, 267}], 
      Line3DBox[{5, 384, 38, 417, 71, 450, 104, 483, 137, 516, 170, 549, 203, 
       575, 236, 604, 269}], 
      Line3DBox[{7, 386, 40, 419, 73, 452, 106, 485, 139, 518, 172, 551, 205, 
       577, 238, 606, 271}], 
      Line3DBox[{9, 388, 42, 421, 75, 454, 108, 487, 141, 520, 174, 553, 207, 
       579, 240, 608, 273}], 
      Line3DBox[{11, 390, 44, 423, 77, 456, 110, 489, 143, 522, 176, 555, 209,
        581, 242, 610, 275}], 
      Line3DBox[{13, 392, 46, 425, 79, 458, 112, 491, 145, 524, 178, 557, 211,
        583, 244, 612, 277}], 
      Line3DBox[{15, 394, 48, 427, 81, 460, 114, 493, 147, 526, 180, 559, 213,
        585, 246, 614, 279}], 
      Line3DBox[{17, 396, 50, 429, 83, 462, 116, 495, 149, 528, 182, 561, 215,
        587, 248, 317}], 
      Line3DBox[{19, 398, 52, 431, 85, 464, 118, 497, 151, 530, 184, 563, 217,
        589, 309}], 
      Line3DBox[{21, 400, 54, 433, 87, 466, 120, 499, 153, 532, 186, 565, 219,
        312}], Line3DBox[{23, 402, 56, 435, 89, 468, 122, 501, 155, 534, 188, 
       567, 221, 314}], 
      Line3DBox[{25, 404, 58, 437, 91, 470, 124, 503, 157, 536, 190, 569, 
       300}], Line3DBox[{27, 406, 60, 439, 93, 472, 126, 505, 159, 538, 192, 
       302}], Line3DBox[{29, 408, 62, 441, 95, 474, 128, 507, 161, 540, 194, 
       304}], Line3DBox[{31, 410, 64, 443, 97, 476, 130, 509, 163, 542, 196, 
       306}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzsm3c41vHf9iVbiBDJCIlIZDeuDw2RkVFJEcloIRmJlKTsbNl7r+zN296b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    "]],
  AutomaticImageSize->True,
  Axes->True,
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 0.4},
  ImageSize->{350.36500380105673`, 262.23482185765613`},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->{{1., 33.}, {1., 9.}, {0., 469005.9732212451}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{-0.7488656803455193, -2.6645151190755505`, 1.9466790626650476`},
  
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{{3.605977970046825*^9, 3.60597797941173*^9}, 
   3.6059788135947523`*^9, 3.606026513393251*^9, 3.6242821005420027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dataaall", "=", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "0", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "0", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "1", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "2", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "3", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "4", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "5", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "6", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "7", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "8", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "8", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "9", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "10", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "11", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "12", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "13", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "14", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "15", "]"}], "/", "2"}], "/.", 
     RowBox[{"dsol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "16", "]"}], "/", "2"}], "/.", 
     RowBox[{"asol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.605978090331056*^9, 3.6059781331224957`*^9}, {
   3.60597817798273*^9, 3.605978218387871*^9}, {3.6059788191432*^9, 
   3.605978824197219*^9}, 3.605979084923999*^9, {3.606017284070487*^9, 
   3.606017285027046*^9}, {3.606017321356058*^9, 3.606017378565359*^9}, 
   3.606138695358985*^9, 3.624282114384316*^9}],

Cell[CellGroupData[{

Cell["Part 2. (Copy output above into dataaall) Plots a[n,m]", "Subsection",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.605979022060668*^9, 
  3.605979024610681*^9}, {3.62427668317839*^9, 3.6242766906614122`*^9}, {
  3.624282158650979*^9, 3.624282163928948*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataaall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0.7181029191911644`", ",", "0.6783410447977313`", ",", 
       "0.6520925944826447`", ",", "0.6327260320201145`", ",", 
       "0.6174884148552411`", ",", "0.6049866572548771`", ",", 
       "0.5944229634688765`", ",", "0.585299833471079`", ",", 
       "0.5772870619441298`", ",", "0.5701547695481887`", ",", 
       "0.5637367696519514`", ",", "0.5579091910084228`", ",", 
       "0.5525773381252698`", ",", "0.5476672628303664`", ",", 
       "0.5431201612275212`", ",", "0.5388885341193591`", ",", 
       "0.5349334862435372`", ",", "0.5312227828941395`", ",", 
       "0.5277294233557452`", ",", "0.5244305750567699`", ",", 
       "0.521306764596835`", ",", "0.5183412550078981`", ",", 
       "0.51551956022928`", ",", "0.5128290621637739`", ",", 
       "0.5102587054455114`", ",", "0.5077987517951205`", ",", 
       "0.5054405805734627`", ",", "0.503176525520115`", ",", 
       "0.5009997401008679`", ",", "0.4989040856721875`", ",", 
       "0.4968840379907563`", ",", "0.49493460858394944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6425658882986912`", ",", "1.3406082328066617`", ",", 
       "2.0168012881438`", ",", "2.6725362397434846`", ",", 
       "3.31192293940492`", ",", "3.937826174656301`", ",", 
       "4.5523173139333455`", ",", "5.156951726696489`", ",", 
       "5.75293491502037`", ",", "6.341225739386674`", ",", 
       "6.922603330893573`", ",", "7.4977121511087255`", ",", 
       "8.067093351109161`", ",", "8.631207220059133`", ",", 
       "9.190449650562247`", ",", "9.74516447298701`", ",", 
       "10.295652867325451`", ",", "10.842180662832572`", ",", 
       "11.384984081839583`", ",", "11.924274318049632`", ",", 
       "12.460241228388945`", ",", "12.993056341403388`", ",", 
       "13.522875332155072`", ",", "14.049840075963955`", ",", 
       "14.574080366248893`", ",", "15.095715361928416`", ",", 
       "15.614854815188055`", ",", "16.131600119442023`", ",", 
       "16.64604520899866`", ",", "17.158277335571807`", ",", 
       "17.66837774185923`", ",", "18.176422248572102`", ",", 
       "18.682481768282766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6565515772628739`", ",", "2.04889095633109`", ",", 
       "4.168138100568507`", ",", "7.000024617426625`", ",", 
       "10.530277990287287`", ",", "14.745909971412821`", ",", 
       "19.635345737098113`", ",", "25.188281768689922`", ",", 
       "31.395502322249154`", ",", "38.24871110151309`", ",", 
       "45.74038943712193`", ",", "53.863679902523785`", ",", 
       "62.6122913811724`", ",", "71.98042146191308`", ",", 
       "81.96269263538763`", ",", "92.55409945872485`", ",", 
       "103.74996446639757`", ",", "115.54590109671317`", ",", 
       "127.93778228576305`", ",", "140.92171367419`", ",", 
       "154.4940105967778`", ",", "168.6511781971316`", ",", 
       "183.38989414242894`", ",", "198.70699351607826`", ",", 
       "214.59945554638415`", ",", "231.0643918923801`", ",", 
       "248.09903625790363`", ",", "265.70073514475587`", ",", 
       "283.86693958769683`", ",", "302.5951977397949`", ",", 
       "321.88314819758625`", ",", "341.72851397262974`", ",", 
       "362.1290970301034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6838447612603539`", ",", "2.8473705514356067`", ",", 
       "7.2952061643184445`", ",", "14.822691060886443`", ",", 
       "26.21196872059809`", ",", "42.23187260479333`", ",", 
       "63.63881073993811`", ",", "91.1778590652989`", ",", 
       "125.58381855224012`", ",", "167.58216593403594`", ",", 
       "217.88988703975332`", ",", "277.21620123816086`", ",", 
       "346.2631907986599`", ",", "425.72634918656905`", ",", 
       "516.2950608426961`", ",", "618.6530231430248`", ",", 
       "733.478619463889`", ",", "861.4452507387812`", ",", 
       "1003.2216316075582`", ",", "1159.4720562047899`", ",", 
       "1330.856637776294`", ",", "1518.0315256163174`", ",", 
       "1721.649102251456`", ",", "1942.3581633354731`", ",", 
       "2180.8040823409583`", ",", "2437.628961822668`", ",", 
       "2713.4717727701573`", ",", "3008.968483353717`", ",", 
       "3324.7521781891505`", ",", "3661.453169097329`", ",", 
       "4019.6990982082275`", ",", "4400.115034152255`", ",", 
       "4803.323561990812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7195813012671776`", ",", "3.752607201724391`", ",", 
       "11.594297057981082`", ",", "27.63756018199868`", ",", 
       "56.16101316096757`", ",", "102.31518000037383`", ",", 
       "172.10894340267706`", ",", "272.39688814820477`", ",", 
       "410.8676794328555`", ",", "596.0334430403849`", ",", 
       "837.2200571597009`", ",", "1144.558253765614`", ",", 
       "1528.9754323788186`", ",", "2002.1880994102078`", ",", 
       "2576.694857668727`", ",", "3265.769881255355`", ",", 
       "4083.4568204261554`", ",", "5044.5630890099765`", ",", 
       "6164.654493719624`", ",", "7460.050170364419`", ",", 
       "8947.817796726411`", ",", "10645.769055855411`", ",", 
       "12572.45532690111`", ",", "14747.163583443475`", ",", 
       "17189.91248169582`", ",", "19921.44862301214`", ",", 
       "22963.242976891663`", ",", "26337.487452188547`", ",", 
       "30067.09160554259`", ",", "34175.679477182166`", ",", 
       "38687.5865452374`", ",", "43627.85679056649`", ",", 
       "49022.23986485544`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7629536315186076`", ",", "4.782397907864722`", ",", 
       "17.29839248806972`", ",", "47.31703247327197`", ",", 
       "108.61970518860701`", ",", "220.75809791486736`", ",", 
       "410.03437465680287`", ",", "710.4671363719679`", ",", 
       "1164.7441565811248`", ",", "1825.16294867306`", ",", 
       "2754.560168091425`", ",", "4027.230760593906`", ",", 
       "5729.837668809136`", ",", "7962.312815857407`", ",", 
       "10838.750001080642`", ",", "14488.290269705336`", ",", 
       "19056.000254905164`", ",", "24703.743936124076`", ",", 
       "31611.048210469296`", ",", "39975.9626333669`", ",", 
       "50015.91364950691`", ",", "61968.55360454555`", ",", 
       "76092.60480137424`", ",", "92668.6988414098`", ",", 
       "112000.21147082241`", ",", "134414.0931334765`", ",", 
       "160261.69541627844`", ",", "189919.5935583143`", ",", 
       "223790.405182377`", ",", "262303.6053960275`", ",", 
       "305916.33839903417`", ",", "355114.2257247399`", ",", 
       "410412.17123449885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8133377289870806`", ",", "5.95528425320619`", ",", 
       "24.6808856578667`", ",", "76.18506507123706`", ",", 
       "194.95730377005825`", ",", "437.27640343601263`", ",", 
       "888.8291224194181`", ",", "1673.4366920390678`", ",", 
       "2962.8741237824806`", ",", "4987.768321412495`", ",", 
       "8049.562115123955`", ",", "12533.532362554362`", ",", 
       "18922.85119027942`", ",", "27813.68027796811`", ",", 
       "39931.28882284996`", ",", "56147.18647459862`", ",", 
       "77497.26311048465`", ",", "105200.92783727252`", ",", 
       "140681.24006830805`", ",", "185586.02593890362`", ",", 
       "241809.97369674413`", ",", "311517.70204196795`", ",", 
       "397167.7956983317`", ",", "501537.8027763476`", ",", 
       "627750.1887447333`", ",", "779299.242060787`", ",", 
       "960078.9267257847`", ",", "1.1744116772302669`*^6", ",", 
       "1.4270781315379431`*^6", ",", "1.7233477979274527`*^6", ",", 
       "2.06901065166971`*^6", ",", "2.4704096576662073`*^6", ",", 
       "2.9344742153115906`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8705011961542256`", ",", "7.291180911628746`", ",", 
       "34.06067497485741`", ",", "117.10571947248964`", ",", 
       "330.5139988879396`", ",", "810.9006606571619`", ",", 
       "1790.4008372630055`", ",", "3639.5625352865522`", ",", 
       "6921.397018103254`", ",", "12457.827707398166`", ",", 
       "21409.763734455995`", ",", "35372.0105361662`", ",", 
       "56484.21721772793`", ",", "87559.0486876069`", ",", 
       "132228.759707195`", ",", "195111.33789368934`", ",", 
       "281997.3732864139`", ",", "400058.80326104147`", ",", 
       "558080.673289343`", ",", "766717.046238971`", ",", 
       "1.0387721855403867`*^6", ",", "1.389508130574584`*^6", ",", 
       "1.8369797760192554`*^6", ",", "2.4023985606005415`*^6", ",", 
       "3.1105258647043514`*^6", ",", "3.9900972105806787`*^6", ",", 
       "5.07427835340432`*^6", ",", "6.401154346216547`*^6", ",", 
       "8.014252656746755`*^6", ",", "9.963101409286056`*^6", ",", 
       "1.2303823820141096`*^7", ",", "1.5099769890724758`*^7", ",", 
       "1.842218641802785`*^7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.934493617324198`", ",", "8.811866212267878`", ",", 
       "45.80831353591867`", ",", "173.58634162778444`", ",", 
       "535.6298323086232`", ",", "1426.8958547813365`", ",", 
       "3400.5726029898115`", ",", "7423.201865377807`", ",", 
       "15090.873782843659`", ",", "28920.632449056695`", ",", 
       "52732.644465514015`", ",", "92140.08018377228`", ",", 
       "155165.04026530488`", ",", "253000.2294701896`", ",", 
       "400937.43624030985`", ",", "619485.221555328`", ",", 
       "935699.5544987858`", ",", "1.3847524556810095`*^6", ",", 
       "2.011765023754669`*^6", ",", "2.873932525292959`*^6", ",", 
       "4.042970524788362`*^6", ",", "5.607912319931743`*^6", ",", 
       "7.678289228064308`*^6", ",", "1.0387726543138348`*^7", ",", 
       "1.3897989249023624`*^7", ",", "1.8403512834871817`*^7", ",", 
       "2.4136455811794493`*^7", ",", "3.1372311777588308`*^7", ",", 
       "4.043612011790455`*^7", ",", "5.170931566833763`*^7", ",", 
       "6.56372588926139`*^7", ",", "8.273748935759707`*^7", ",", 
       "1.0360874650637342`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0055542239124098`", ",", "10.541375414249195`", ",", 
       "60.35314947403498`", ",", "249.89775935499085`", ",", 
       "836.8934879151536`", ",", "2405.6121874911646`", ",", 
       "6154.724617474073`", ",", "14359.335608588302`", ",", 
       "31076.344965189193`", ",", "63178.42168934771`", ",", 
       "121819.66323381629`", ",", "224455.4095538882`", ",", 
       "397559.67660862446`", ",", "680206.2498135804`", ",", 
       "1.1287036200749148`*^6", ",", "1.8224996397744317`*^6", ",", 
       "2.871599010683373`*^6", ",", "4.425765478338988`*^6", ",", 
       "6.685810886737729`*^6", ",", "9.917305032759165`*^6", ",", 
       "1.4467073541606728`*^7", ",", "2.0782885753345266`*^7", ",", 
       "2.9436770857426785`*^7", ",", "4.115243822846683`*^7", ",", 
       "5.683731709440687`*^7", ",", "7.761977129989217`*^7", ",", 
       "1.0489208700586276`*^8", ",", "1.4035987468396738`*^8", ",", 
       "1.860985717147305`*^8", ",", "2.4461777827494934`*^8", ",", 
       "3.189342069963591`*^8", ",", "4.126540760881747`*^8", ",", 
       "5.300658262349478`*^8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.084059798979659`", ",", "12.506360588125123`", ",", 
       "78.19150430151967`", ",", "351.2141584526625`", ",", 
       "1268.6518948631929`", ",", "3913.717206310004`", ",", 
       "10699.25647800634`", ",", "26568.51630743083`", ",", 
       "60987.45660375311`", ",", "131099.74633265642`", ",", 
       "266532.7994430622`", ",", "516482.66174504906`", ",", 
       "959869.0906991047`", ",", "1.7195416071637243`*^6", ",", 
       "2.9817344519484974`*^6", ",", "5.022215045431981`*^6", ",", 
       "8.240848505584093`*^6", ",", "1.320661179465791`*^7", ",", 
       "2.071543689074393`*^7", ",", "3.18636447582248`*^7", ",", 
       "4.814015255029646`*^7", ",", "7.154109713558042`*^7", ",", 
       "1.0471102040753804`*^8", ",", "1.511153076081832`*^8", ",", 
       "2.1524916076538095`*^8", ",", "3.028890269858099`*^8", ",", 
       "4.2139308743490756`*^8", ",", "5.800581490341153`*^8", ",", 
       "7.905410688699713`*^8", ",", "1.0673536826870179`*^9", ",", 
       "1.4284411052678688`*^9", ",", "1.8958542236228743`*^9", ",", 
       "2.4965282153457885`*^9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1704967717338894`", ",", "14.736449472238498`", ",", 
       "99.89598382203228`", ",", "483.77565001249764`", ",", 
       "1874.828551132546`", ",", "6178.351311047404`", ",", 
       "17973.36945836275`", ",", "47330.72701722264`", ",", 
       "114861.76435271147`", ",", "260306.6404998664`", ",", 
       "556524.4998310864`", ",", "1.131459806134623`*^6", ",", 
       "2.201557915549401`*^6", ",", "4.121218094790103`*^6", ",", 
       "7.454235570098443`*^6", ",", "1.3074829750143467`*^7", ",", 
       "2.2307819497508574`*^7", ",", "3.7119826267182864`*^7", ",", 
       "6.0376102154084876`*^7", ",", "9.618073447701737`*^7", ",", 
       "1.5032161555653733`*^8", ",", "2.3084573189028868`*^8", ",", 
       "3.487950690389236`*^8", ",", "5.1913879722120726`*^8", ",", 
       "7.619434498445889`*^8", ",", "1.1038295868773441`*^9", ",", 
       "1.579771002943909`*^9", ",", "2.2353009540640564`*^9", ",", 
       "3.129199196741896`*^9", ",", "4.336743920231638`*^9", ",", 
       "5.953623970750767`*^9", ",", "8.1006191805550995`*^9", ",", 
       "1.0929170192393015`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2654468511390078`", ",", "17.26462092090108`", ",", 
       "126.12604528584099`", ",", "655.0769546027278`", ",", 
       "2711.106525460069`", ",", "9504.857546984556`", ",", 
       "29316.764211884536`", ",", "81605.09691221747`", ",", 
       "208755.9173930808`", ",", "497450.31812746706`", ",", 
       "1.1157268385984916`*^6", ",", "2.3747280337756923`*^6", ",", 
       "4.828053003758484`*^6", ",", "9.426839689039962`*^6", ",", 
       "1.775545595548851`*^7", ",", "3.2381310057589866`*^7", ",", 
       "5.736316354305898`*^7", ",", "9.897585142417146`*^7", ",", 
       "1.6672594003072444`*^8", ",", "2.7475308541139746`*^8", ",", 
       "4.437362483123301`*^8", ",", "7.03453082597524`*^8", ",", 
       "1.0961754048531868`*^9", ",", "1.6811243938852043`*^9", ",", 
       "2.540256839865984`*^9", ",", "3.7857092061977735`*^9", ",", 
       "5.569290389350369`*^9", ",", "8.094487836278951`*^9", ",", 
       "1.163153614768742`*^10", ",", "1.6536193571615055`*^10", ",", 
       "2.327298106211328`*^10", ",", "3.2443762104140404`*^10", ",", 
       "4.4822680627882385`*^10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3695805027331285`", ",", "20.12760803588711`", ",", 
       "157.63996793221648`", ",", "874.0861047401518`", ",", 
       "3847.541398783129`", ",", "14298.865361412418`", ",", 
       "46610.18203041254`", ",", "136743.0548001822`", ",", 
       "367766.87511413486`", ",", "919276.6306657725`", ",", 
       "2.158323734785255`*^6", ",", "4.799622809265058`*^6", ",", 
       "1.0177393769568792`*^7", ",", "2.0691697928203043`*^7", ",", 
       "4.0520300086696975`*^7", ",", "7.672507701192069`*^7", ",", 
       "1.4093235563444194`*^8", ",", "2.5183232967742947`*^8", ",", 
       "4.388274209294036`*^8", ",", "7.47267248442546`*^8", ",", 
       "1.2458435093423767`*^9", ",", "2.036887020075863`*^9", ",", 
       "3.270517639774199`*^9", ",", "5.163852849080653`*^9", ",", 
       "8.026790336756046`*^9", ",", "1.2296252970241476`*^10", ",", 
       "1.858123095630429`*^10", ",", "2.7721486915634846`*^10", ",", 
       "4.086341728261332`*^10", ",", "5.9557301462452126`*^10", ",", 
       "8.588103346343602`*^10", ",", "1.2259643565699348`*^11", ",", 
       "1.7334541883158865`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4836552323505836`", ",", "23.366337110670205`", ",", 
       "195.30839629005257`", ",", "1151.497610309583`", ",", 
       "5371.68015017357`", ",", "21093.660041279938`", ",", 
       "72457.33361116964`", ",", "223455.81257470135`", ",", 
       "630332.8895818257`", ",", "1.6491566138520455`*^6", ",", 
       "4.0451027474791384`*^6", ",", "9.381230887908919`*^6", ",", 
       "2.0712285269828245`*^7", ",", "4.378000476706621`*^7", ",", 
       "8.900930614674656`*^7", ",", "1.747506802795419`*^8", ",", 
       "3.324173069725664`*^8", ",", "6.144433076513035`*^8", ",", 
       "1.106363836069921`*^9", ",", "1.9448147018485563`*^9", ",", 
       "3.343900734308208`*^9", ",", "5.633226189699174`*^9", ",", 
       "9.311962385154362`*^9", ",", "1.5124700699098825`*^10", ",", 
       "2.416656552494956`*^10", ",", "3.802721435631538`*^10", ",", 
       "5.89860150121882`*^10", ",", "9.027395990649678`*^10", ",", 
       "1.3642186516957387`*^11", ",", "2.0371923487415082`*^11", ",", 
       "3.008139913086407`*^11", ",", "4.394902437240675`*^11", ",", 
       "6.356695734318937`*^11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.89321888300275`", ",", "81.31024078540655`", ",", 
       "715.2131226878264`", ",", "4427.026379309602`", ",", 
       "21635.20979490218`", ",", "88828.61026412042`", ",", 
       "318457.7712980172`", ",", "1.0233175462352292`*^6", ",", 
       "3.0031260830869963`*^6", ",", "8.16271591978346`*^6", ",", 
       "2.0773009621531717`*^7", ",", "4.992219983355089`*^7", ",", 
       "1.1408485994144775`*^8", ",", "2.493306826031504`*^8", ",", 
       "5.2359785212987816`*^8", ",", "1.0607977449793098`*^9", ",", 
       "2.0804688745813293`*^9", ",", "3.9614823816917524`*^9", ",", 
       "7.34220719643589`*^9", ",", "1.327493736930425`*^10", ",", 
       "2.3459729321974743`*^10", ",", "4.059266931302899`*^10", ",", 
       "6.887670324138692`*^10", ",", "1.1476038402635135`*^11", ",", 
       "1.879922858169271`*^11", ",", "3.0310767743034607`*^11", ",", 
       "4.815008712867525`*^11", ",", "7.542832923406873`*^11", ",", 
       "1.1661859028087178`*^12", ",", "1.7808377141823086`*^12", ",", 
       "2.6878426945264844`*^12", ",", "4.0121889056372964`*^12", ",", 
       "5.926660206579075`*^12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7451039773099082`", ",", "31.158630850933488`", ",", 
       "293.247006690012`", ",", "1934.7395502216739`", ",", 
       "10043.69064067726`", ",", "43667.345272872175`", ",", 
       "165310.1525229243`", ",", "559475.1464168429`", ",", 
       "1.7252007115197557`*^6", ",", "4.916460052053968`*^6", ",", 
       "1.3091785375032319`*^7", ",", "3.286021451992572`*^7", ",", 
       "7.829541875154659`*^7", ",", "1.781242220617467`*^8", ",", 
       "3.8881130486301255`*^8", ",", "8.176459019233724`*^8", ",", 
       "1.6623498384098253`*^9", ",", "3.277327114488354`*^9", ",", 
       "6.281946180574794`*^9", ",", "1.173382908446017`*^10", ",", 
       "2.1400859741067642`*^10", ",", "3.8180610290557556`*^10", ",", 
       "6.673652339261041`*^10", ",", "1.144482626648014`*^11", ",", 
       "1.9281139833274738`*^11", ",", "3.194718326955855`*^11", ",", 
       "5.211465601169142`*^11", ",", "8.37768763940975`*^11", ",", 
       "1.32830708421242`*^12", ",", "2.0788524594629553`*^12", ",", 
       "3.2137488646074106`*^12", ",", "4.910775658455475`*^12", ",", 
       "7.421679995362435`*^12"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.606138698348493*^9, 3.606138704710422*^9}, {
  3.624282186509989*^9, 3.62428220391073*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", 
  RowBox[{"dataaall", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", "+", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<a (n,m)\>\"", ",", "Blue", ",", "20"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605978265744582*^9, 3.605978267725856*^9}, {
  3.60601743102458*^9, 3.6060174321603394`*^9}, {3.606056005569145*^9, 
  3.6060560260247297`*^9}, {3.6060561653469553`*^9, 3.6060563040283527`*^9}, {
  3.606056539941307*^9, 3.606056610371339*^9}, {3.606056681186668*^9, 
  3.6060567295704937`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7BlQgYNXzc6z+YZX90O4HA4dduuOb7t2A8oX
cFhttVndM/Y2lC/isP3TqVx777tQvoSDkeGse0tu3YPyZRwuB7MkPhR5AOUr
OPgWx3vrL4XxlRzecQqte6z8EMpXcYhq7xC9MAXGV3N4NuN+6fJfML6Gw005
QbmU8EdQvpbDchUpoZY1ML6Ow9G9Z+fq/Ybx9RyOMC7e5uPyGMo3cNiaqxM7
swPGN3Tw1jz1ac0JGN/I4VGUjisr6xMo39hBK+5gCrcdjG/iIPEr5pt4CYxv
6uD5J6u4bDmMb+ZgW/B7afoNGN/c4YrW/KnK7E+hfAsHMydRrtvGML6lg/9F
iX074mB8K4cIkcDQR+0wvrWD8Ykg5cr1ML6Nw9tAnnOzrsL4tg76t1MuJ/6C
8e0cNuv//P5U9hmUb+8wT7NpsY0DjO/gEF6QrVeZCOU3ODgIi8Uqr218th8A
T8mgDw==
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7GeeeDg90+/OfqiAQ3111vaOQ5fsIVwOB+nH
ytdOFT2D8gUcbsfJ/vpW8h7KF3GYo/dSSUTzM5Qv4eC7PaRR4t1XKF/G4dWS
v1+4HX5A+QoOC4W2it62+wXlKzm8E+sQuPDvN5Sv4qCyULV0du9fKF/N4Ujo
+qgXX/5B+RoOLborW57KMjhA+FoOqSmvP5zZDOPrOMw5u17Lyo4RytdzKGTx
sTi7D8Y3cCgs5bl82YwJyjd0WGVmuid2OYxv5NBfdEHTW5AZyjd26HyvbRte
CuObOKTkbN4vfwXGN3XY8cH+q5YeC5Rv5vC+bBnfm2YY39zBr2Xa7GNXYXwL
h/dr9ewEVVihfEsHB66q8+L5ML6Vg8uat2Ky22F8awelhoe6MX9gfBuHfcsn
LuS0Z4PybR3WqM1KDKmH8e0c7he2tabthfHtHfKFZn5M/QnjOzh8miD9sMSY
HcJvcHDgN1GP3pTN7gAAmfGHlA==
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7P9IdXkuentrP1TAoe5WoI/Ml2f2EC6Hw27L
WMNX175B+QIO2x9axJUp/YfyRRw0CjIamq8yOUD4Eg7KC1bySrazQvkyDgbq
AkKTL7JD+QoOcy0n7Jp/nhPKV3J4Me3wyyOTuKF8FQeZqFQhZXVeKF/NQXhx
UF75VD4oX8Phb8EbR+cn/FC+loP53Osr7XsEoHwdh5AXnwXZpQWhfD2H5hXB
25kXwPgGDju3/rxVKiME5Rs6PN632CRlIoxv5PB/4ep3K/7D+MYOjQ062r/T
haF8E4dHVcfkv52C8U0dpEXbq+Q0RaB8M4cPfDydz5pgfHMH7gXbSjfegPEt
HF5/5b92VUsUyrd06Og6tmV+JYxv5aCcrWIWdBTGt3aQmnbyrQafGJRv4yAr
uPVbRAiMb+tQMb3hluAMGN/OofniysC6mzC+vUOMa+uTIxLiUL6Dw36/k0Uc
YVB+g4ND+fSoZRkTxR0ABXGDIw==
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7Gs/LF8QGHRjP1TAQe2X73rOfR/sIVwOB9vq
xJYlp/9D+QIOlV0hL3ZPZHWA8EUcLGKvvTZV5ILyJRwk9YNusH7ihfJlHA4t
kFjwbI4AlK/g8DJAbK4crxCUr+TwMqn097cQYShfxYGt+ce85BoRKF/Nweaz
y0KTTlEoX8NBPHDFj1P1YlC+lkNB6h6djmRxKF/HoXLKm3oxcwkoX8+hZe8z
l5l/YHwDh02ba+3ObZWE8g0dnuw57qaaIgXlGzlsXKJTcpFDGso3dijMFzt2
dQmMb+JQ5LRpLZ+lDJRv6hCysSfM8hiMb+aQVfrE66ePLJRv7mB2pfLBnbMw
voXD2ndKuxM85aB8S4efaz/O+bQfxrdy2Bt8ds1nQ3ko39qh6u+twF3zYXwb
h7s+zndPsihA+bYOuyqcJjwyh/HtHNY9mpDtlgnj2zsU7hSfLjgTxndwEFO5
PiP2OJTf4ODg3uq2zPGLggMAd8OIeQ==
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yGkow3EcBvDFC5JjLbdhf4YxOeaY+//kjTd4wV6QK6KknFFeICLliihn
wgvKcr0gsmai4cV4oRYptSgjYY55RY72/T319PR5uIr6vCo7gUDA/fV/bbHw
7WMdu1o3o44OhIYPJh/IrLyNjoh27tIuTdvDZiEm9K2ClSEnsjuOnl0b7sRC
sjc+FxRLXLeILIb6tu94bcKdLMF42OW0sdaTHISz1NaNLZE3WYqPgUrr8rAP
ORQ5K2sPM4++ZBmkmw5Wg1xMjoAurb9cpfInR0J5r5ltrA4gR+HAb/H6sCaQ
HIMnk7x2J0pCjoUy+4qXLDArkKXWjxS4cOQ4iK56M+2bmeOxX2aZVxuZE1C3
Z9bpFUHkRHytN91oBpiV6D/xCjebmJPw+r66Oa4IJifjW1VYKuxiTsF2xLl4
1MCcCl77Jsv3kJLT4BzAvfQUMafjZ+/tIn+OOQOmNkeL2cTMYzKjuKVKEkIG
DPLb3KcScidwel3RNDsVgl92b4mI
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfBFzXXaRBbaxWU2JHfD+J+iEeVeHlAIL5IHEQu55EHJpeaf
RsolHjxYREJuDaXMpSU8TCGPiAnlAe37O3U6fY6ytrmk3kUgECj/+r/OvHIF
yYf8ZdHFLh14ORpcFXh+c066Q26wdPlYhXBajI/3TJv91ofsh+wGvrtyz5cs
hYd7lX2C9ycHQz99bZgRS8kKuDp+dL1ZgeQQnEkdr6sZweQw7Pce8QseMrIK
j1MJ3rJlOVmNtibrm9CkIEfCv0XnOlqgJEdjrNz4IvxkjgHGS6eejSHkWFga
qhsHNKHkONjvh4Zta8zx2OFtOVtpYeQE1GlFZZ8bzIk4Pu0vjooLJychP6Xd
/DDHnIz8ju0Rk0RFTsHVyvnJpoFZCzGX3Th7x5wKk2VxZh4R5DT89D1Ve00z
p2MyT2GWfjHroE3nDtwK1eQMSLwcdtEccyZqFuSqCgczh1zjemJQloYMdOqX
zK0j5B4ggM/ZG77R4BeRv4MG
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfCRcnlByL8QY2Ob0eZ+3U55kabYWl7kMhEPblOIci/K5GEl
s+RBikiuRYncZ1HzOJNFSaKIEsLQvr9Tp9Pn8HWN6mpPHo/H/+v/uvOs1Jc/
mkV66w4diM+fCKw1fCnd9EHo26jxZcYXbgfg0bagFmsDycHostusmtAQMgdH
Jm+/W82Rw6GxtzsuRWHkKJgKX4XHSxHkaAyLHVcHH5FkAfzrTnsN3nxyLDqD
birNX8wiDMn9d4qc0WQJxM6yvtyVGLIUx1Und01tAnIiZlbu9sZlQrIM1/cW
BedklkPj+lZxA7HkJDSYsw+NUXHkZMjPtb0V68wpGOx5L07LE5FTYWoJ1q1Z
mdOwLUFztUpMTkf9yG3ivoU5Az81+ocMSMiZECo6joSrzFmYnJ5vveLHk7Mh
71ftLhqYc+BdsLV88cqci09udnKqREpWoNTvyJWywayECVbZWUgCGXiyzXmN
NZF7AJ9nj+JNSwJ+ASqYhy4=
      "]]}, 
    {Hue[0.3224758424985268, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/AlRcM/RZisPQzzHpsxr31dCOVAC7XLlu3EOHhMDhYtFJII
5bCalJbkQLh4lsekFklmxGFEhJqFg0f7/b/17dvnK9K31hqCOByO6K//G8ir
WtvIXe3a2t6kA18v64e6wx91gKFw8Kaq7apwBByJklJxTFNEFDkaLSMejUce
S47D44/S4T2KJyeg7LPf5vPxyUIUd5pNCqOQLAaj67NUL4nIEphnw+aVV2Jy
MkwT7quOt0SyFFu5FYvWdwk5DYrpXof0LomcgXvXg3Z6J5mcBQO35np+MoUs
w9uyc/VcKyXnYNdkEDTzUsm5KB9+Ouk+Zi3HwqfG9tiZRlZAd2PzD/LSyXlo
tbstwSuslfAefK98VGaQ88FYZ8zeC9YFMIXU+6v0mWQVLnvcIaNe1oXwKF1R
jDGLXISF/bMlwS3rYriYk2emIZtcAqdWahY6WZfiVC9DJV9GViNobGyvpo41
ML4mH9oYIFuANk17zNyGDL+05Ynd
      "]]}, 
    {Hue[0.5585438199983166, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCPl3kwPIwItc3MMBubuZsTHjaXlIS0h1kpJF8kpTCSlEtC
YR7G04qkhHLJyKXU5sklYYliSUpoLbWG9v9OnU6/IzKx1U3BDMOI/vq/gXwU
PWkSeqLr1w/oQGTV4batOQgBhkDJrrcOzoeRI7Av6exglwRkAfpVVo9WHEOO
Rv3mdOIMP54ch9gdZ0R7iZAsRIXzeUF0ISKLYe/mjZi0CWQJrJfL+rYxCVkK
Zs0/6rUnkmWYup2d27yXklMgbrlbGHcnkeU4KR27cT3KyArYvhsMlvNkcjr8
h0arYTWFnAG+bq9jyJxKVuHa8lWr0cnJaoQZJyZZXho5E6Zj3X2onbMGlYK3
YUebgpwF30+ZsFqgJGfj6yWnTr3FOQfejW6zNymdnIujcrXe3Mk5Dw+ylcXG
Xc75sLh3HOd+zgWYYh2978UZ5EI4zzKNL0OctVB+epZujzgXwdcnrXn1cwY8
4a1XinxVwAOA60Mfddqlwi8Lzoml
      "]]}, 
    {Hue[0.7946117974981064, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/C1IkM4mMTC+DfbjL03j7EvEQfyrh0cNEYSKwsHlDhwIq8c
VggHmtfk6BFrJDnREA3lMK2YJSkp5Pf/1rdvn6/QbK2xcDkcjvC3f/ufgHGm
MrXhebPHSAfOGeuu44qLf4ahqX64ZK4lhhwD3qFifowfR47FusSzpPUnkOOh
V78etTHJZAF8HWUfcpuQnIKI8tqpNyaNnApfgqYkb4shM2gUxQcGE0VkEYIb
lqi19nSyGPJr98nkspgshezJ1FV8KiHLMHv2cGa4k5KzYA532UbuM8gKBD+1
yptLGVmJ7sLW5sW9TLIKE/JIl8CeRVaDixBXfaecrEFoUWlVokBB1uLL21Ht
7metw4bTHjZ0w1oPwwuPv6BSkrNR55jJsIyyzoHtMMkSfcs6F+/8vmqPVEXO
gzW/4tbfy9qA41xJ6MAR63w86irHtsPV5ALspzuszirWRnzXTZns06yB5IOL
iHEPeRDwr3p3VuI0+AGAO361
      "]]}, 
    {Hue[0.030679774997896203`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ogwEcBvDlK1JYzISDLV8xs7HXMLOHAxelWIrka2YH8mb5KJaU5DBT
lMtwwGWTcCBqtXJAKyJh2EVNZiJKDrT5yv996unp94g62Dp9CI/HE/32b//z
qrEkspYF+5aGDpRtp7w4mDD8MxJe9f79IcsnxwGnrku+UUhOwF6oNpKZSyUn
YaTN1q0zp5F//9vxw5ppMTkN/vb51WBrOlmMaMH5cW9UJjkdu4KS58qZLHIm
+kUmqzmQTc7G1l2jpaI2h5wD68ZR8uxULlmC0RiDPH5HQpaifszB+k7zyDLc
NAcf3B4pWQ5bsDzYdZ1PLsBXTxPD6mXkQlhHlN9rV5wVcOkHHn1VcjKDWebE
YN7kXAS+du36XVBAVuKzJmNpeIhzMWK7Pw50F5xL4DSvN7zlF5JLIasymTon
Oasgsc8bnzycy+D8Wq525CnIagSUhomAiXM5ziJUTreLswbexazwvgSGDEwO
urT+ZvIYIBTu+VpWGPwALBSIiA==
      "]]}, 
    {Hue[0.266747752497686, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ow3EcBvB/SrEl70LM/sy2ZvaCbWzYI++rlYiLKRsuSt65OFDYSSia
QrGDlANyohwUedfSTt6TC1txkLw0Id/fU09Pn4d3tFe3BHEcx//2b//zYn7e
6bible6a6UDtTunUwUgw/hmCco/Vt9AaRY7A+9qF/3MznhwDTuSfl6SLyPFw
T8bJpb08OQkRiRvCe1caWQzBxvGz25lOTkWJ8KF53CojS3Cj3OvpfJGTpZDx
6sWBXgVZDqfaJd6/yyArUJrQFDmjyyQrMfFmCZvrU5FVeFzmt0KX1GQNSsoM
H9cODVmL76bPfrePOQvFtumq7zYtORt1xrbDkSfmHIhcprVNexZZh6/6wLLA
y6xHQGs+uyzKJhsgWN06GV5hzsWR8mymJjKHnIcKi9071s1shEuf8tZ5zmxC
we1FYa5KR84Hd/Q6Gu1kLsCpotmnvWYuRGWjrXFboyeb4e8qU10NMQMLyR7b
uoc8CMR6o8Mbkg34AYergqI=
      "]]}, 
    {Hue[0.5028157299974758, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yGkow3EcBvAlMWrmWO4cs9bMuYu5tocX3ohsRclqy7FYcr3xcrzAosQk
L2QaNRQvJCR5ayX0T3mhEKUcZWZEUq72/T319PR5Mlt6jO0hPB4v86//G4xf
b0r7mLKJT/R0gNcR8SQ4DEOQfDxyBW2WpjhyNKqSs0Jb/UlkEa4r13fOXOnk
RLjXIhc2DGJyKvqcjV2tTgk5A6IZnWDMJSWLcftldfbbZWQJ9t7nDfxyOVkK
h7/dO3eeQ5aBG/U4TKY8shxdrtnwFW8+ORf9Kbt16cJCcj4WVXydeoO5EM0y
RRy/RkFW4HPc7bNdMiuxeJQTL+xUklVI9WYMTfiY1djez5b0dKvIGgybX+ql
D8xFiNLstqWY1eRi1Ji1/lWOWYtXxdJAlk5DLsGPcfOGW2YuhdR+6nkVFJHL
cPdmOz7oZS5HdYJp384xV2BP1BCoyysm6xDjyZ62jDLrIYt9DlxcMQO131s/
9ypt0IOAdfLN7RnR4hfhN4FK
      "]]}, 
    {Hue[0.7388837074972656, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfCRNHlR/uUy6r+/uW9rs/nvhh0PQvEi5FruRZnxQEq5RCih
5EXR5jKXvHlAlDIhmqWELJJbHiTiRV6Q7+/U6fQ58pqWgnp/iUQi/+3f/ufN
uony1gv+zEoHmqa5wNwAKf4phVehvN9N58gh4B2P+u0wGZmD0vwmLvXx5HAU
NUjth0IMOQqy/TXdYXcsmcejqvz73BVPFjC1e9xV40wkK2A8Oehta08mx8Hd
OdxhT1aRE2AXfS/OPTU5Cavrcw9bgoasRISQeVV9yazGaNnWiq1fS9YgtH58
4CY+hayFa3nuYNDNnIJXR0WJUKIj6zCr+MzJf2LWI+JzXjNh05NToXXnTTW/
M4uQ8X472S2pZAMW17M3ep6ZjTg75XKbK0WyCVm+mcLSE2YzPkaLuWGLgWzB
WJ0y0rzAnIba2MzE+WAjOR2bjuuXLxtzBlwjvolGL7MVk1lVRdEqExkQnZ47
yxC5B/CsBB0935rwA6D9gr4=
      "]]}, 
    {Hue[0.9749516849970554, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsow3EcBfB/QqOURFETQ2uxLZv/zObyP6UsapLyoJCRKWEro4TClCi3
FFJiGynhQS4vpkStlSJeXB7EKJcIuSVyyfd36nT6HEmFpbDKj+M4yW//9j8P
QrHCuecQjgQ60LKR4zvWBOGfInh9JltSVAQ5FCcat/1LJSaHY99Y4LErJORI
lNR86g6v48li5HbFmudMUnIstrJnNnOdMnIczOPtd8JKIjkBJ+/V/IJDTpbC
2NbtCK1TkmX4HrI2nYUkkxMRvt0f6DpkluOb+7RljqnISgy7L2p9RjU5GYt8
hWH0g1kFy+vtEz+ZQlbDc6OobM7gySl4bDVAdMDM41LuLLBWasgaBHzlPynv
mVOxPOs+XWpIJWtRLtmoKXtmTsPaSIKxx6ol6zC7niftvGLWY7DjfHWgJI2c
jjeZ6epxhzkDvXH6uXOdjpwJ08vx/IiLOQv2omkuK1hPFuAq3Zvwr2cG8mO0
R2G75HZgqjHa26dIxw+MiohH
      "]]}, 
    {Hue[0.21101966249684523`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfBNyOaFXGKoYS3MzLAbZicKKamhjz0QJbdGRCIrD6KUzHJ5
UDSLlHkQuSYr5fLxMmbyInmQknhg4sWl/b9Tp9PvJDZ2GpsCeDxe4l//1583
Q3r0wNF185eBDnTs2+Y8s+HwMwQtW/sTxjIROQzrLuvFICsmR8JtW7q59CWT
Y1Af6VB+nknJ8TAmhHavMalkMSyHQpZZk5GT4BYy7VaPnCzBD9tTO+JRkKWo
Hot5aLzNJKfAWsWfud1VktMwLNBPmsezyOmI896FT1VnkzOguRoSDUfkkDPh
Yr2+olPOSlxMByo2elTkLAS/Ovi2WDU5G3LHSdzoNucczCw3CSUVGrIK3d6S
vad7zmpMPlsKi81asgam4waJ/Z2zFpvldnFln46sw7huYcf5wTkXi851s68z
l5wHWf/0edcj53wwe6ZSU20eWQ9n2wn/8ZRzAZjV3rpiVT7ZgJfnpdmVec6A
QH6gUAfp/R4CvqvsNVGtevwCiC+GEA==
      "]]}, 
    {Hue[0.44708763999663503`, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7KPeMj3OvvjQHirgsMZV1MupmdsBwuVwuLDx
gmDMTjEoX8DhvfbHmihXOShfxGFO7Q3Vt7lKUL6Eg3b598fJcapQvoxD/7/i
dz/ZNaB8BQezZZy7DCu0oHwlh7UPOm4e3KED5as4bJmhmvrpgh6Ur+bAV8f7
wijZAMrXcHBbnm95ys8QytdyiHJVC+DTNYLydRzk7zMn1/yH8fUc1k4PWxx0
3BjKN3CYfGTfrbmtJlC+oUPuCaYSZ2tTKN/IoXlCETvnSxjf2OHR9XVKs/rN
oHwTB5WJq4736JtD+aYOPOzxP1JOwvhmDou4yrqnx1pA+eYOfbHmpT1vYHwL
h98+cUsWlFlC+ZYOMpZBXep/YHwrB6X27IScWiso39rh6dMd5pt/wfg2Dio8
i+5allhD+bYOToGVcy1ewfh2DpJ5wU8fxdhA+fYON6bqXE4/A+M7OOz+Gr/u
k4UthN/g4PBtyrqA1YtsHQAtqIUj
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"n", "+", "1"}], TraditionalForm], None},
  AxesOrigin->{0., -0.7033296290107408},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{0., 
       FormBox["1", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {20.72326583694641, 
       FormBox[
        TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {27.631021115928547`, 
       FormBox[
        TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.534009429259367`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.222682329424394`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.626651550940974`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.913584840130515`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.136278852214858`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.318300603879898`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.472237082142666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.60560779347818, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.441764708241507`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.13043760840653, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.53440682992311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.82134011911265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.044034131196995`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.226055882862035`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.379992361124803`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.513363072460315`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {20.72326583694641, 
       FormBox["\"\"", TraditionalForm]}, {27.631021115928547`, 
       FormBox["\"\"", TraditionalForm]}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.534009429259367`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.222682329424394`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.626651550940974`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {19.913584840130515`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.136278852214858`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.318300603879898`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.472237082142666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {20.60560779347818, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.441764708241507`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.13043760840653, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.53440682992311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {26.82134011911265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.044034131196995`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.226055882862035`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.379992361124803`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {27.513363072460315`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
    StyleBox["\"a (n,m)\"", 
     RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm],
  PlotRange->{{0., 33.}, {-0.7033296290107408, 29.63542656194928}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{0., 
      FormBox["1", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {20.72326583694641, 
      FormBox[
       TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {27.631021115928547`, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {4.718498871295094, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.407171771460119, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.811140992976701, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.09807428216624, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.320768294250582, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.502790045915623, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.656726524178391, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.790097235513905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.626254150277232`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.314927050442256`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.718896271958837`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.005829561148378`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.228523573232719`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.410545324897761`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.564481803160529`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.697852514496041`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.534009429259367`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.222682329424394`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.626651550940974`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {19.913584840130515`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.136278852214858`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.318300603879898`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.472237082142666`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {20.60560779347818, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {25.441764708241507`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.13043760840653, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.53440682992311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {26.82134011911265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.044034131196995`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.226055882862035`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.379992361124803`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {27.513363072460315`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.6060568359992113`*^9, 3.606138713127385*^9, 
  3.6242822125883923`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
EXTRAS
Rescale by K^m:   K^(2k) ld[k]/2 /.dsol[k]  m:=2k => d[n,m]\
\>", "Section",
 CellChangeTimes->{{3.6059558517564163`*^9, 3.605955858985038*^9}, {
  3.605974367255322*^9, 3.605974385596409*^9}, {3.606135270879551*^9, 
  3.6061353286013317`*^9}, {3.606135932618636*^9, 3.606136114387096*^9}, {
  3.624295081627286*^9, 3.62429508796111*^9}}],

Cell[CellGroupData[{

Cell[BoxData["K"], "Input",
 CellChangeTimes->{3.606135388900568*^9}],

Cell[BoxData["0.6396944134967372`"], "Output",
 CellChangeTimes->{3.6061353896549273`*^9, 3.624282507854281*^9, 
  3.62428254980083*^9, 3.624282586834477*^9, 3.624282687080912*^9, 
  3.624282725342135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmK", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Kappa]", "^", "m"}], "\"\<d(n,m)\>\""}], ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 0\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"TmK", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "TmK"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059652241021338`*^9, 3.605965226308755*^9}, {3.605965358308922*^9, 
   3.605965385909829*^9}, 3.605965537719676*^9, {3.606137773012455*^9, 
   3.6061377894761047`*^9}, {3.606137826628521*^9, 3.606137847121579*^9}, 
   3.6061378974633217`*^9, {3.6061379583264008`*^9, 3.606137965320199*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox[
    RowBox[{"\<\"d(n,m)\"\>", " ", 
     SuperscriptBox["\[Kappa]", "m"]}],
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
    Text["m = 0"]], ",", "2", ",", "4", ",", "6", ",", "8", ",", "10", ",", 
   "12", ",", "14", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.6059643040879908`*^9, 3.605965262228321*^9, 3.605965539077197*^9, 
   3.6059655763211*^9, {3.6059657386112547`*^9, 3.605965768399316*^9}, 
   3.605974099413144*^9, 3.60597580208394*^9, 3.606137837812356*^9, 
   3.606137869656097*^9, 3.606137904247698*^9, 3.606137969919035*^9, 
   3.624282507954335*^9, 3.624282549917869*^9, 3.6242825869396057`*^9, 
   3.6242826871789417`*^9, 3.6242827254559298`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tm2K", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Kappa]", "^", "m"}], "\"\<d(n,m)\>\""}], ",", 
       RowBox[{"FontWeight", "\[Rule]", "Bold"}]}], "]"}], ",", 
     RowBox[{"Text", "[", "\"\<m = 18\>\"", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Tm2K", ",", 
     RowBox[{"2", "i"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "10", ",", "Km"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "Tm2K"}], "Input",
 CellChangeTimes->{{3.605963194233183*^9, 3.605963343531229*^9}, {
   3.6059640542153893`*^9, 3.605964139189638*^9}, {3.605965252611409*^9, 
   3.605965254795072*^9}, 3.6059655604602203`*^9, 3.606137793731338*^9, {
   3.6061378331863527`*^9, 3.606137865584793*^9}, 3.606137901871428*^9, {
   3.606137976999693*^9, 3.6061379805597754`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox[
    RowBox[{"\<\"d(n,m)\"\>", " ", 
     SuperscriptBox["\[Kappa]", "m"]}],
    StripOnInput->False,
    FontWeight->Bold], ",", 
   InterpretationBox[Cell[BoxData[
     FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
    Text["m = 18"]], ",", "20", ",", "22", ",", "24", ",", "26", ",", "28", 
   ",", "30", ",", "32"}], "}"}]], "Output",
 CellChangeTimes->{{3.605963243907997*^9, 3.605963249186851*^9}, 
   3.605963298601988*^9, {3.605963329656455*^9, 3.6059633443097363`*^9}, 
   3.605964071295875*^9, {3.605964118130289*^9, 3.6059641403059*^9}, 
   3.605964306570623*^9, 3.6059652622818527`*^9, {3.6059655631328373`*^9, 
   3.6059655763777523`*^9}, {3.605965738666999*^9, 3.6059657684657993`*^9}, 
   3.605974099469119*^9, 3.605975802129703*^9, 3.60613786639255*^9, 
   3.606137906897338*^9, 3.6061379815078087`*^9, 3.624282507994265*^9, 
   3.624282549985251*^9, 3.624282587005423*^9, 3.624282687247472*^9, 
   3.62428272552853*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ld", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "1", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "4"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "2", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "6"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "3", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "8"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "4", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "10"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "5", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "12"}], 
       RowBox[{
        RowBox[{"ld", "[", "6", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "14"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "7", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "16"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "8", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "8", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.605963642922221*^9, 3.605963651968977*^9}, 
   3.605965763893743*^9, {3.6059741156922493`*^9, 3.605974138714274*^9}, {
   3.60613540587225*^9, 3.606135477333197*^9}, {3.606135555550095*^9, 
   3.606135556011622*^9}, {3.606135592983235*^9, 3.606135642245009*^9}, 
   3.606135911997882*^9, 3.624282308391642*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddata1", "=", 
   RowBox[{"{", 
    RowBox[{"TmK", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", 
       FractionBox["1", "2"], ",", "0.5258874154788128`", ",", 
       "0.24480872516799165`", ",", "0.10991766213734955`", ",", 
       "0.049435664483975975`", ",", "0.022227647717189696`", ",", 
       "0.009989103643534513`", ",", "0.00448730982164743`", ",", 
       "0.0020151896954126247`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1.026339382037987`", ",", "0.7206356914120272`", 
       ",", "0.4400661421538063`", ",", "0.2499559131336337`", ",", 
       "0.13574213785334258`", ",", "0.07149675160815189`", ",", 
       "0.03683248335439792`", ",", "0.018658520202305573`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1.5098362953628743`", ",", "1.428348147257331`", 
       ",", "1.1010259990526434`", ",", "0.7558686951259408`", ",", 
       "0.4814986730903702`", ",", "0.2910624240829822`", ",", 
       "0.1692551974491123`", ",", "0.09552908490695737`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "1.9921265756395283`", ",", "2.367043031087569`", 
       ",", "2.2031272875738144`", ",", "1.7741908963313724`", ",", 
       "1.2975209454379484`", ",", "0.8857219690142702`", ",", 
       "0.5740937964181236`", ",", "0.3573791821332953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "1", ",", "2.473574992435315`", ",", "3.5361890036728907`", 
       ",", "3.8565583816977567`", ",", "3.5646319348313553`", ",", 
       "2.944096115647619`", ",", "2.2405390584292486`", ",", 
       "1.6021358493638689`", ",", "1.0907841987772555`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "1", ",", "2.95446269700755`", ",", "4.93547686129024`", ",", 
       "6.171405530532938`", ",", "6.439566477958362`", ",", 
       "5.928969551686415`", ",", "4.978189019646173`", ",", 
       "3.893774728859187`", ",", "2.878796744766354`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "1", ",", "3.434959778404983`", ",", "6.564704762777289`", 
       ",", "9.257680692117052`", ",", "10.764009244628948`", ",", 
       "10.932533338012831`", ",", "10.040595365318941`", ",", 
       "8.528759254721935`", ",", "6.805825795163564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "1", ",", "3.9151723859058594`", ",", "8.423731398642255`", 
       ",", "13.225340560605176`", ",", "16.955593960207995`", ",", 
       "18.833007585667275`", ",", "18.78261716473103`", ",", 
       "17.220303449493965`", ",", "14.753741427067846`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "4.395170075838508`", ",", "10.512452892235412`", 
       ",", "18.184299667876864`", ",", "25.48455622843557`", ",", 
       "30.731615064941685`", ",", "33.07778487004283`", ",", 
       "32.55932275526359`", ",", "29.81296548303963`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "4.875000483412949`", ",", "12.83079004961187`", 
       ",", "24.244439625285796`", ",", "36.87371962765717`", ",", 
       "47.97775004273903`", ",", "55.43608226028365`", ",", 
       "58.31456217581925`", ",", "56.835067940877074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "1", ",", "5.354697470570843`", ",", "15.378680751183758`", 
       ",", "31.51561581072743`", ",", "51.6984843573007`", ",", 
       "72.19414220355534`", ",", "89.13377239882533`", ",", 
       "99.79438092877965`", ",", "103.15614786494673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "1", ",", "5.8342858715259425`", ",", "18.156075139660494`", 
       ",", "40.10766232300201`", ",", "70.58681788230112`", ",", 
       "105.3020164246677`", ",", "138.35526577024075`", ",", 
       "164.27595738814125`", ",", "179.52303656272267`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "1", ",", "6.313784384427096`", ",", "21.16293243482766`", 
       ",", "50.13039573127093`", ",", "94.21924714630664`", ",", 
       "149.54624905064202`", ",", "208.34702901724435`", ",", 
       "261.5076773865406`", ",", "301.2571190004195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "1", ",", "6.793207405230061`", ",", "24.399218746119782`", 
       ",", "61.69361796681118`", ",", "123.32885202556254`", ",", 
       "207.52052119797958`", ",", "305.5835329217698`", ",", 
       "404.29046832636897`", ",", "489.69332767860766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "1", ",", "7.272566231899655`", ",", "27.864905523895523`", 
       ",", "74.90711859107229`", ",", "158.70125977303462`", ",", 
       "282.19246952461464`", ",", "437.9452384641436`", ",", 
       "609.1438410105291`", ",", "773.9346210668895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "1", ",", "7.751869879424605`", ",", "31.559968434311244`", 
       ",", "89.88067660138773`", ",", "201.1746402606861`", ",", 
       "376.9288348207253`", ",", "614.9086199537269`", ",", 
       "897.0624006362304`", ",", "1192.965016377324`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "1", ",", "8.231125646184658`", ",", "35.484386523682915`", 
       ",", "106.72406188795557`", ",", "251.63970187141405`", ",", 
       "495.5206087144093`", ",", "847.7482243577023`", ",", 
       "1294.3685879883471`", ",", "1798.1670039467183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "1", ",", "8.710339516758662`", ",", "39.638141585842824`", 
       ",", "125.5470364236388`", ",", "311.03968792481015`", ",", 
       "642.208178735371`", ",", "1149.7507660662088`", ",", 
       "1833.667411513259`", ",", "2656.2919278216505`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "1", ",", "9.189516454335413`", ",", "44.02121767506155`", 
       ",", "146.45935524615135`", ",", "380.3703735455171`", ",", 
       "821.7064719393154`", ",", "1536.4412564256202`", ",", 
       "2554.908930641916`", ",", "3852.934674317419`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "1", ",", "9.668660616884017`", ",", "48.6336007254242`", 
       ",", "169.5707672768326`", ",", "460.6800629016586`", ",", 
       "1039.230097263148`", ",", "2025.821167450673`", ",", 
       "3506.5642504554376`", ",", "5496.5667673700445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "1", ",", "10.14777551958524`", ",", "53.47527824942615`", 
       ",", "194.99101600929512`", ",", "553.0695867551558`", ",", 
       "1300.5184867546907`", ",", "2638.6186291929635`", ",", 
       "4746.920787542359`", ",", "7723.184726433872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "1", ",", "10.626864158682826`", ",", "58.54623909644447`", 
       ",", "222.82984009334035`", ",", "658.6923002768316`", ",", 
       "1611.8610357990801`", ",", "3398.5506603002673`", ",", 
       "6345.502566679224`", ",", "10701.633299508403`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "1", ",", "11.105929107175498`", ",", "63.84647325710174`", 
       ",", "253.19697383375635`", ",", "778.7540810878742`", ",", 
       "1980.1222424463954`", ",", "4332.597431349925`", ",", 
       "8384.62130777154`", ",", "14639.66594061825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "1", ",", "11.584972589645291`", ",", "69.37597170325105`", 
       ",", "286.20214761931624`", ",", "914.5133274960359`", ",", 
       "2412.7668459304655`", ",", "5471.288560581405`", ",", 
       "10961.064062317195`", ",", "19790.807657727586`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "24", ",", "1", ",", "12.06399654141507`", ",", "75.13472625592907`", 
       ",", "321.9550882940625`", ",", "1067.280956900372`", ",", 
       "2917.8849644567294`", ",", "6849.0014416896365`", ",", 
       "14187.923158496693`", ",", "26462.08811365481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "1", ",", "12.543002655788191`", ",", "81.12272947549981`", 
       ",", "360.56551948051106`", ",", "1238.4204043426612`", ",", 
       "3504.217232326843`", ",", "8504.271603372139`", ",", 
       "18196.574213851436`", ",", "35022.71561906983`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "1", ",", "13.021992422120059`", ",", "87.33997456957475`", 
       ",", "402.14316186250977`", ",", "1429.3476211871352`", ",", 
       "4181.179936459333`", ",", "10480.115100350708`", ",", 
       "23138.807974381176`", ",", "45913.76541311257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "1", ",", "13.500967156762368`", ",", "93.78645531529887`", 
       ",", "446.79773343402474`", ",", "1641.531073913009`", ",", 
       "4958.890152358285`", ",", "12824.362935612608`", ",", 
       "29189.121738773352`", ",", "59658.95838357174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "1", ",", "13.979928028412411`", ",", "100.46216599334302`", 
       ",", "494.6389497189729`", ",", "1876.4917430066214`", ",", 
       "5848.190879575999`", ",", "15590.007513637638`", ",", 
       "36547.17612636786`", ",", "76876.60913491274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "1", ",", "14.458876079030716`", ",", "107.36710133150582`", 
       ",", "545.7765239663136`", ",", "2135.803121941904`", ",", 
       "6860.676176710307`", ",", "18835.561124396336`", ",", 
       "45440.4229473616`", ",", "98292.82506874688`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "1", ",", "14.93781224121895`", ",", "114.50125645626103`", 
       ",", "600.3201673238812`", ",", "2421.0912162394993`", ",", 
       "8008.716295972783`", ",", "22625.426457921505`", ",", 
       "56126.90993366478`", ",", "124756.04089759351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "1", ",", "15.416737352748378`", ",", "121.86462685091695`", 
       ",", "658.3795889938643`", ",", "2734.034542596174`", ",", 
       "9305.482817360142`", ",", "27030.279149270027`", ",", 
       "68898.26808873641`", ",", "157252.97576900895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "1", ",", "15.895652168777932`", ",", "129.45720831931098`", 
       ",", "720.0644963723634`", ",", "3076.3641280772777`", ",", 
       "10764.973782457819`", ",", "32127.462353705938`", ",", 
       "84082.8874146469`", ",", "196926.10293333698`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.606135664525012*^9, 3.606135692499179*^9}, 
   3.606137914728661*^9, 3.624282330198711*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"Kscaleddata1", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605956286779954*^9, 3.605956400831895*^9}, {
   3.6059564536601763`*^9, 3.605956462370385*^9}, {3.605956573677166*^9, 
   3.605956587996223*^9}, {3.6059566272644997`*^9, 3.605956758193639*^9}, {
   3.605956979033896*^9, 3.605957031750104*^9}, {3.6059571170855494`*^9, 
   3.605957208827417*^9}, {3.605957239441719*^9, 3.605957307601638*^9}, 
   3.605961800965041*^9, {3.6059619191836777`*^9, 3.6059620097673683`*^9}, {
   3.605962052862361*^9, 3.6059620547206593`*^9}, {3.6059621411139317`*^9, 
   3.605962214501655*^9}, {3.605962293349245*^9, 3.6059622945623703`*^9}, {
   3.605962409809019*^9, 3.60596241286281*^9}, {3.605962456828739*^9, 
   3.605962554326293*^9}, {3.605962589907238*^9, 3.605962656647934*^9}, {
   3.6059628432367067`*^9, 3.6059628629158*^9}, {3.605962906427772*^9, 
   3.605962910290475*^9}, {3.605962990208585*^9, 3.60596303974296*^9}, {
   3.6059634235453777`*^9, 3.605963438753223*^9}, {3.605963562363545*^9, 
   3.6059635699134827`*^9}, {3.605963606559862*^9, 3.605963607078051*^9}, {
   3.605963812512066*^9, 3.605963839403639*^9}, {3.605963881330555*^9, 
   3.605963886320655*^9}, {3.605964253836753*^9, 3.6059642710183697`*^9}, {
   3.605964343332456*^9, 3.605964344245747*^9}, {3.605964730925312*^9, 
   3.605964734657075*^9}, {3.605965014690044*^9, 3.605965068990183*^9}, {
   3.60596517882509*^9, 3.605965192346938*^9}, {3.605965602927342*^9, 
   3.605965604117385*^9}, {3.606032181567202*^9, 3.606032183782453*^9}, {
   3.606033626478879*^9, 3.606033627620026*^9}, {3.606041443292016*^9, 
   3.606041539311631*^9}, {3.606041578709589*^9, 3.606041580251815*^9}, {
   3.606041812722982*^9, 3.6060418145288143`*^9}, {3.606041933350994*^9, 
   3.606041934980921*^9}, {3.606135714044855*^9, 3.606135716248777*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox[
       RowBox[{"\<\"d(n,m)\"\>", " ", 
        SuperscriptBox["\[Kappa]", "m"]}],
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 0\"\>", TextForm]], "InlineText"],
       Text["m = 0"]], 
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      FractionBox[
       InterpretationBox["\<\"1\"\>",
        1,
        Editable->False], 
       InterpretationBox["\<\"2\"\>",
        2,
        Editable->False]], 
      InterpretationBox[
       RowBox[{"\<\"5.259\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5258874154788128,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.448\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.24480872516799165`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.099\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.10991766213734955`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.944\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.049435664483975975`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.223\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.022227647717189696`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.989\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.009989103643534513,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.487\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.00448730982164743,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.015\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0020151896954126247`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"1.026\"\>",
       1.026339382037987,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.206\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7206356914120272,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.401\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4400661421538063,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.2499559131336337,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.357\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.13574213785334258`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.15\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.07149675160815189,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.683\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.03683248335439792,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.866\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.018658520202305573`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"1.51\"\>",
       1.5098362953628743`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.428\"\>",
       1.428348147257331,
       AutoDelete->True], 
      InterpretationBox["\<\"1.101\"\>",
       1.1010259990526434`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.559\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7558686951259408,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.815\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4814986730903702,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.911\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.2910624240829822,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.693\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.1692551974491123,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.553\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.09552908490695737,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"1.992\"\>",
       1.9921265756395283`,
       AutoDelete->True], 
      InterpretationBox["\<\"2.367\"\>",
       2.367043031087569,
       AutoDelete->True], 
      InterpretationBox["\<\"2.203\"\>",
       2.2031272875738144`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.774\"\>",
       1.7741908963313724`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.298\"\>",
       1.2975209454379484`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.857\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.8857219690142702,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.741\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5740937964181236,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.574\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.3573791821332953,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"2.474\"\>",
       2.473574992435315,
       AutoDelete->True], 
      InterpretationBox["\<\"3.536\"\>",
       3.5361890036728907`,
       AutoDelete->True], 
      InterpretationBox["\<\"3.857\"\>",
       3.8565583816977567`,
       AutoDelete->True], 
      InterpretationBox["\<\"3.565\"\>",
       3.5646319348313553`,
       AutoDelete->True], 
      InterpretationBox["\<\"2.944\"\>",
       2.944096115647619,
       AutoDelete->True], 
      InterpretationBox["\<\"2.241\"\>",
       2.2405390584292486`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.602\"\>",
       1.6021358493638689`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.091\"\>",
       1.0907841987772555`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"2.954\"\>",
       2.95446269700755,
       AutoDelete->True], 
      InterpretationBox["\<\"4.935\"\>",
       4.93547686129024,
       AutoDelete->True], 
      InterpretationBox["\<\"6.171\"\>",
       6.171405530532938,
       AutoDelete->True], 
      InterpretationBox["\<\"6.44\"\>",
       6.439566477958362,
       AutoDelete->True], 
      InterpretationBox["\<\"5.929\"\>",
       5.928969551686415,
       AutoDelete->True], 
      InterpretationBox["\<\"4.978\"\>",
       4.978189019646173,
       AutoDelete->True], 
      InterpretationBox["\<\"3.894\"\>",
       3.893774728859187,
       AutoDelete->True], 
      InterpretationBox["\<\"2.879\"\>",
       2.878796744766354,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"3.435\"\>",
       3.434959778404983,
       AutoDelete->True], 
      InterpretationBox["\<\"6.565\"\>",
       6.564704762777289,
       AutoDelete->True], 
      InterpretationBox["\<\"9.258\"\>",
       9.257680692117052,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.076\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.764009244628948`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.093\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.932533338012831`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.004\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.040595365318941`,
       AutoDelete->True], 
      InterpretationBox["\<\"8.529\"\>",
       8.528759254721935,
       AutoDelete->True], 
      InterpretationBox["\<\"6.806\"\>",
       6.805825795163564,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"3.915\"\>",
       3.9151723859058594`,
       AutoDelete->True], 
      InterpretationBox["\<\"8.424\"\>",
       8.423731398642255,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.323\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.225340560605176`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.696\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.955593960207995`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.883\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.833007585667275`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.878\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.78261716473103,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.722\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.220303449493965`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.475\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.753741427067846`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"4.395\"\>",
       4.395170075838508,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.051\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.512452892235412`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.818\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.184299667876864`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.548\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       25.48455622843557,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.073\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       30.731615064941685`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.308\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       33.07778487004283,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.256\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       32.55932275526359,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.981\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       29.81296548303963,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"4.875\"\>",
       4.875000483412949,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.283\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.83079004961187,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.424\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       24.244439625285796`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.687\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       36.87371962765717,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.798\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       47.97775004273903,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.544\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       55.43608226028365,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.831\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       58.31456217581925,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.684\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       56.835067940877074`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"5.355\"\>",
       5.354697470570843,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.538\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.378680751183758`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.152\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.51561581072743,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.17\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       51.6984843573007,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.219\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       72.19414220355534,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.913\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       89.13377239882533,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.979\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       99.79438092877965,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.032\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       103.15614786494673`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"5.834\"\>",
       5.8342858715259425`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.816\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       18.156075139660494`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.011\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       40.10766232300201,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.059\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       70.58681788230112,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.053\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       105.3020164246677,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.384\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       138.35526577024075`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.643\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       164.27595738814125`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.795\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       179.52303656272267`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"6.314\"\>",
       6.313784384427096,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.116\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       21.16293243482766,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.013\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       50.13039573127093,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.422\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       94.21924714630664,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.495\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       149.54624905064202`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.083\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       208.34702901724435`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.615\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       261.5076773865406,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.013\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       301.2571190004195,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"6.793\"\>",
       6.793207405230061,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.44\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       24.399218746119782`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.169\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       61.69361796681118,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.233\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       123.32885202556254`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.075\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       207.52052119797958`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.056\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       305.5835329217698,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.043\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       404.29046832636897`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.897\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       489.69332767860766`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"7.273\"\>",
       7.272566231899655,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.786\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       27.864905523895523`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.491\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       74.90711859107229,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.587\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       158.70125977303462`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.822\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       282.19246952461464`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.379\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       437.9452384641436,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.091\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       609.1438410105291,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.739\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       773.9346210668895,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"7.752\"\>",
       7.751869879424605,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.156\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.559968434311244`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.988\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       89.88067660138773,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.012\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       201.1746402606861,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.769\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       376.9288348207253,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.149\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       614.9086199537269,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.971\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       897.0624006362304,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.193\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1192.965016377324,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"8.231\"\>",
       8.231125646184658,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.548\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       35.484386523682915`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.067\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       106.72406188795557`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.516\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       251.63970187141405`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.955\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       495.5206087144093,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.477\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       847.7482243577023,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.294\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1294.3685879883471`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.798\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1798.1670039467183`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"8.71\"\>",
       8.710339516758662,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.964\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       39.638141585842824`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.255\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       125.5470364236388,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.11\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       311.03968792481015`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.422\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       642.208178735371,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.15\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1149.7507660662088`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.834\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1833.667411513259,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.656\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2656.2919278216505`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"9.19\"\>",
       9.189516454335413,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.402\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       44.02121767506155,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.465\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       146.45935524615135`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.804\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       380.3703735455171,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.217\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       821.7064719393154,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.536\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1536.4412564256202`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.555\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2554.908930641916,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.853\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3852.934674317419,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox["\<\"9.669\"\>",
       9.668660616884017,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.863\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       48.6336007254242,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.696\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       169.5707672768326,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.607\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       460.6800629016586,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.039\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1039.230097263148,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.026\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2025.821167450673,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.507\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3506.5642504554376`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.497\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5496.5667673700445`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.015\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.14777551958524,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.348\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       53.47527824942615,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.95\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       194.99101600929512`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.531\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       553.0695867551558,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.301\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1300.5184867546907`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.639\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2638.6186291929635`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.747\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4746.920787542359,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.723\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7723.184726433872,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.063\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       10.626864158682826`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.855\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       58.54623909644447,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.228\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       222.82984009334035`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.587\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       658.6923002768316,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.612\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1611.8610357990801`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.399\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3398.5506603002673`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.346\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6345.502566679224,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.07\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10701.633299508403`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.111\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.105929107175498`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.385\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       63.84647325710174,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.532\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       253.19697383375635`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.788\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       778.7540810878742,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.98\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1980.1222424463954`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.333\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4332.597431349925,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.385\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8384.62130777154,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.464\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14639.66594061825,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.158\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.584972589645291`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.938\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       69.37597170325105,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.862\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       286.20214761931624`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.145\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       914.5133274960359,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.413\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2412.7668459304655`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.471\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5471.288560581405,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.096\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10961.064062317195`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.979\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       19790.807657727586`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.206\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.06399654141507,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.513\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       75.13472625592907,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.22\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       321.9550882940625,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.067\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1067.280956900372,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.918\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2917.8849644567294`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.849\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6849.0014416896365`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.419\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       14187.923158496693`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.646\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       26462.08811365481,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.254\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.543002655788191`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.112\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       81.12272947549981,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.606\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       360.56551948051106`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.238\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1238.4204043426612`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.504\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3504.217232326843,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.504\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8504.271603372139,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.82\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18196.574213851436`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.502\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       35022.71561906983,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.302\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.021992422120059`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.734\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       87.33997456957475,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.021\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       402.14316186250977`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.429\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1429.3476211871352`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.181\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4181.179936459333,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.048\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10480.115100350708`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.314\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       23138.807974381176`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.591\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       45913.76541311257,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.35\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.500967156762368`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.379\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       93.78645531529887,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.468\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       446.79773343402474`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.642\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1641.531073913009,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.959\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4958.890152358285,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.282\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       12824.362935612608`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.919\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       29189.121738773352`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.966\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       59658.95838357174,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.398\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.979928028412411`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.005\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       100.46216599334302`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.946\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       494.6389497189729,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.876\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1876.4917430066214`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.848\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5848.190879575999,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.559\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       15590.007513637638`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.655\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       36547.17612636786,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.688\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       76876.60913491274,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.446\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.458876079030716`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.074\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       107.36710133150582`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.458\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       545.7765239663136,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.136\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2135.803121941904,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.861\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6860.676176710307,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.884\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       18835.561124396336`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.544\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       45440.4229473616,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.829\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       98292.82506874688,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.494\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       14.93781224121895,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.145\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       114.50125645626103`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.003\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       600.3201673238812,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.421\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2421.0912162394993`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.009\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8008.716295972783,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.263\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       22625.426457921505`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.613\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       56126.90993366478,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.248\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       124756.04089759351`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.542\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.416737352748378`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.219\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       121.86462685091695`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.584\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       658.3795889938643,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.734\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2734.034542596174,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.305\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       9305.482817360142,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.703\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       27030.279149270027`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.89\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       68898.26808873641,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.573\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       157252.97576900895`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.59\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       15.895652168777932`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.295\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       129.45720831931098`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.201\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       720.0644963723634,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.076\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3076.3641280772777`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.076\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10764.973782457819`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.213\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       32127.462353705938`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.408\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       84082.8874146469,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.969\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       196926.10293333698`,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{3.624282476656213*^9, 3.624282508157052*^9, 
  3.624282550093585*^9, 3.624282587124218*^9, 3.6242826873742447`*^9, 
  3.624282725663488*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{"Tn", " ", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "18"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "9", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "20"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "10", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "22"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "11", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "24"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "12", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "26"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "13", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "28"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "14", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "30"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "15", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "^", "32"}], " ", 
      RowBox[{
       RowBox[{"ld", "[", "16", "]"}], "/", "2"}]}], "/.", 
     RowBox[{"dsol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6059644661041393`*^9, 3.605964467825019*^9}, {
   3.605964611298558*^9, 3.605964611966443*^9}, 3.605965727719432*^9, {
   3.6061361727752523`*^9, 3.606136225314138*^9}, 3.6061362573862677`*^9, 
   3.624282544909182*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddata2", "=", 
   RowBox[{"{", 
    RowBox[{"Tm2K", ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[Cell[BoxData[
         FormBox["\"\<n=0\>\"", TextForm]], "InlineText"],
        Text["n=0"]], ",", "0.0009047895064321159`", ",", 
       "0.0004061655345550464`", ",", "0.000182304906354425`", ",", 
       "0.00008181728589099148`", ",", "0.000036715710388299485`", ",", 
       "0.00001647500816319195`", ",", "7.392160421178857`*^-6", ",", 
       "3.316601496448494`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0.009328245833766778`", ",", "0.004614390871124633`", ",", 
       "0.002262760510602215`", ",", "0.001101515849811659`", ",", 
       "0.0005329043009488728`", ",", "0.0002564435567736207`", ",", 
       "0.00012283495959239873`", ",", "0.000058598616618024704`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0.052654998866378956`", ",", "0.028469280192693534`", ",", 
       "0.015148707525435044`", ",", "0.007952955707244167`", ",", 
       "0.004127509786421547`", ",", "0.0021209623453326146`", ",", 
       "0.0010804687598598309`", ",", "0.0005462310847048404`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0.21538382249082816`", ",", "0.12640596607502796`", ",", 
       "0.07255986435506474`", ",", "0.04087587192981185`", ",", 
       "0.022658662725842108`", ",", "0.012385792409510364`", ",", 
       "0.006687885820583838`", ",", "0.003572322674280966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0.7137580233023433`", ",", "0.4520019696465012`", ",", 
       "0.27847419947352464`", ",", "0.16759238543155683`", ",", 
       "0.09884401338847604`", ",", "0.057280051734194495`", ",", 
       "0.03268419937340603`", ",", "0.018395842059566323`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "2.0329876058578122`", ",", "1.3820269743354274`", ",", 
       "0.9097757242895836`", ",", "0.5826443623553695`", ",", 
       "0.3643596844731708`", ",", "0.223159777512173`", ",", 
       "0.13419292142104325`", ",", "0.07938909986755391`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "5.159987669845591`", ",", "3.74851151201911`", ",", 
       "2.6262287482913687`", ",", "1.7835595568634095`", ",", 
       "1.1789636925592204`", ",", "0.7610559135373921`", ",", 
       "0.48109250558630856`", ",", "0.2984916442438341`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "11.95449786050334`", ",", "9.2434931305757`", ",", 
       "6.868109620554188`", ",", "4.930839221089328`", ",", 
       "3.435631301636204`", ",", "2.3316456315732337`", ",", 
       "1.5459205166264531`", ",", "1.0038477679752766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "25.712708846761704`", ",", "21.086572732877336`", ",", 
       "16.5640209771799`", ",", "12.535874092686992`", ",", 
       "9.1836111650835`", ",", "6.5375574105761665`", ",", 
       "4.536807018447269`", ",", "3.077408375082633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "51.990103670453195`", ",", "45.07685656157709`", ",", 
       "37.32842620005643`", ",", "29.70474243543767`", ",", 
       "22.82740527546065`", ",", "17.009654379399343`", ",", 
       "12.331372659651358`", ",", "8.72250793301326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "99.76412426275974`", ",", "91.18890282137319`", ",", 
       "79.40340687174621`", ",", "66.28489378309847`", ",", 
       "53.32145206247788`", ",", "41.50908792622206`", ",", 
       "31.381678037427793`", ",", "23.109958230348575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "183.0324963150349`", ",", "175.91756819165005`", ",", 
       "160.695499691515`", ",", "140.4260782926118`", ",", 
       "118.01905167852671`", ",", "95.81352935350067`", ",", 
       "75.41720870685793`", ",", "57.73448311772614`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "322.95958887934285`", ",", "325.629790436989`", ",", 
       "311.3799502834784`", ",", "284.2884244003808`", ",", 
       "249.17673337230457`", ",", "210.6227953918744`", ",", 
       "172.34740698895268`", ",", "136.96380367733636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "550.7010484307001`", ",", "581.2429808623197`", ",", 
       "580.6953707163402`", ",", "552.9230989911491`", ",", 
       "504.59527524715077`", ",", "443.4105665506513`", ",", 
       "376.66257075209614`", ",", "310.3310328671515`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "911.0561305331853`", ",", "1004.6204663218505`", ",", 
       "1046.7359489294968`", ",", "1037.730373432076`", ",", 
       "984.5369089049145`", ",", "898.1488549344242`", ",", 
       "790.9965631362847`", ",", "674.8256282156105`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "1467.1176556144462`", ",", "1687.1549466675442`", ",", 
       "1830.2706775922527`", ",", "1886.384245942234`", ",", 
       "1857.9444042563925`", ",", "1757.2474847295778`", ",", 
       "1602.5416587331988`", ",", "1414.088779630041`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "2306.1113385785698`", ",", "2761.10185166327`", ",", 
       "3113.8844955673635`", ",", "3331.7224723925788`", ",", 
       "3402.160950270865`", ",", "3332.0172463109107`", ",", 
       "3142.953552639182`", ",", "2865.446946046128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "3546.6393849975257`", ",", "4414.326423207377`", ",", 
       "5168.050017831619`", ",", "5732.858871210015`", ",", 
       "6061.880122289599`", ",", "6140.650843950289`", ",", 
       "5984.59091475771`", ",", "5631.712183646177`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "5347.567709347559`", ",", "6909.241945879526`", ",", 
       "8386.106222502469`", ",", "9632.706676673433`", ",", 
       "10535.024992323364`", ",", "11026.32743591503`", ",", 
       "11091.834381273777`", ",", "10763.434568432815`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "7918.821913137847`", ",", "10606.842433008303`", ",", 
       "13330.54792194831`", ",", "15837.235891971739`", ",", 
       "17895.760301692557`", ",", "19332.836905321703`", ",", 
       "20054.379123702878`", ",", "20049.865975574525`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "11534.384262760981`", ",", "15996.871878270567`", ",", 
       "20793.523226566118`", ",", "25523.155347436095`", ",", 
       "29767.992150220256`", ",", "33161.39378487613`", ",", 
       "35440.491572502855`", ",", "36474.670138478505`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "16547.812328429507`", ",", "23735.32453588433`", ",", 
       "31875.00197475571`", ",", "40382.34588861604`", ",", 
       "48566.63277450744`", ",", "55740.43287724901`", ",", 
       "61323.13527361286`", ",", "64917.18588826128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "23410.629686607663`", ",", "34690.63722732756`", ",", 
       "48082.72301327394`", ",", "62813.312416062116`", ",", 
       "77828.74847541777`", ",", "91950.58255214144`", ",", 
       "104051.67882656022`", ",", "113214.12037945325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "32693.97014886341`", ",", "50000.11602076992`", ",", 
       "71458.75933318371`", ",", "96172.21035568247`", ",", 
       "122662.6308785812`", ",", "149060.2088062229`", ",", 
       "173367.9177250089`", ",", "193742.8398128895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "24", ",", "45113.88936001843`", ",", "71138.33642259063`", ",", 
       "104738.36476497818`", ",", "145098.6810510891`", ",", 
       "190350.02089527543`", ",", "237743.5127060545`", ",", 
       "283998.9724412357`", ",", "325749.6148378841`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "61560.791307830914`", ",", "99999.46909000899`", ",", 
       "151547.6918814069`", ",", "215934.84869170713`", ",", 
       "291145.37932048104`", ",", "373473.84386968496`", ",", 
       "457903.19828919723`", ",", "538728.8561705657`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "26", ",", "83133.45230518012`", ",", "138995.71265149035`", ",", 
       "216648.00591957144`", ",", "317259.4406800795`", ",", 
       "439326.4710029666`", ",", "578410.471820309`", ",", 
       "727400.8722260273`", ",", "877268.2254177537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "111178.16134380546`", ",", "191174.2621387232`", ",", 
       "306235.1721887943`", ",", "460563.1497041718`", ",", 
       "654562.8705921669`", ",", "883928.4672298199`", ",", 
       "1.1394918627829093`*^6", ",", "1.4079165106537626`*^6"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "28", ",", "147333.5333760639`", ",", "260355.5064220781`", ",", 
       "428304.4731536428`", ",", "661096.1192135304`", ",", 
       "963683.595205089`", ",", "1.3339796549386235`*^6", ",", 
       "1.7617510028877433`*^6", ",", "2.228814841289012`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "193581.59105788305`", ",", "351295.43153206183`", ",", 
       "593092.225050646`", ",", "938923.8687371655`", ",", 
       "1.4029422417359373`*^6", ",", "1.989519030234336`*^6", ",", 
       "2.690302310621916`*^6", ",", "3.483067522695836`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "30", ",", "252305.75078208896`", ",", "469875.5094738201`", ",", 
       "813607.2216932314`", ",", "1.3202341501431735`*^6", ",", 
       "2.0208981053913084`*^6", ",", "2.9342869661579486`*^6", ",", 
       "4.0605100364201805`*^6", ",", "5.37712896509775`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "326356.390446552`", ",", "623323.6747317096`", ",", 
       "1.1062667445250817`*^6", ",", "1.8389442136692237`*^6", ",", 
       "2.8820551676423205`*^6", ",", "4.282304553045101`*^6", ",", 
       "6.061192997837998`*^6", ",", "8.205862810156027`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "419124.71933610685`", ",", "820470.33374781`", ",", 
       "1.4916537527825423`*^6", ",", "2.5386658411641945`*^6", ",", 
       "4.071427989467618`*^6", ",", "6.187519273715356`*^6", ",", 
       "8.953374875796443`*^6", ",", "1.23864062471948`*^7"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.606136245976994*^9, 3.606136252900663*^9}, {
   3.606137998664966*^9, 3.606138003234178*^9}, 3.624282572668481*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"Kscaleddata2", "\[IndentingNewLine]", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.2"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"LightRed", ",", "None"}], "}"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "4"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.605964536020368*^9, 3.605964536434381*^9}, {
   3.605964752380512*^9, 3.605964755950712*^9}, {3.60596493643611*^9, 
   3.605964980107629*^9}, 3.606043798918076*^9, {3.606136279256825*^9, 
   3.606136281030065*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox[
       RowBox[{"\<\"d(n,m)\"\>", " ", 
        SuperscriptBox["\[Kappa]", "m"]}],
       StripOnInput->False,
       FontWeight->Bold], 
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"m = 18\"\>", TextForm]], "InlineText"],
       Text["m = 18"]], 
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False]},
     {
      InterpretationBox[Cell[BoxData[
        FormBox["\<\"n=0\"\>", TextForm]], "InlineText"],
       Text["n=0"]], 
      InterpretationBox[
       RowBox[{"\<\"9.048\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0009047895064321159,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.062\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0004061655345550464,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.823\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.000182304906354425,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.182\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00008181728589099148,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.672\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.000036715710388299485`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.648\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00001647500816319195,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.392\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       7.392160421178857*^-6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.317\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.316601496448494*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.328\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.009328245833766778,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.614\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.004614390871124633,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.263\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.002262760510602215,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.102\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.001101515849811659,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.329\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0005329043009488728,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.564\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0002564435567736207,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.228\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00012283495959239873`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.86\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.000058598616618024704`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.265\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.052654998866378956`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.847\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.028469280192693534`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.515\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.015148707525435044`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.953\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.007952955707244167,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.128\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.004127509786421547,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.121\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0021209623453326146`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.08\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0010804687598598309`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.462\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0005462310847048404,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.154\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.21538382249082816`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.264\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.12640596607502796`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.256\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.07255986435506474,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.088\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.04087587192981185,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.266\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.022658662725842108`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.239\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.012385792409510364`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.688\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.006687885820583838,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.572\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.003572322674280966,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.138\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7137580233023433,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.52\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4520019696465012,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.785\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.27847419947352464`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.676\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.16759238543155683`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.884\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.09884401338847604,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.728\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.057280051734194495`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.268\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.03268419937340603,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.84\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.018395842059566323`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox["\<\"2.033\"\>",
       2.0329876058578122`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.382\"\>",
       1.3820269743354274`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.098\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.9097757242895836,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.826\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5826443623553695,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.644\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.3643596844731708,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.232\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.223159777512173,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.342\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.13419292142104325`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.939\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.07938909986755391,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox["\<\"5.16\"\>",
       5.159987669845591,
       AutoDelete->True], 
      InterpretationBox["\<\"3.749\"\>",
       3.74851151201911,
       AutoDelete->True], 
      InterpretationBox["\<\"2.626\"\>",
       2.6262287482913687`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.784\"\>",
       1.7835595568634095`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.179\"\>",
       1.1789636925592204`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.611\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7610559135373921,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.811\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.48109250558630856`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.985\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.2984916442438341,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.195\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       11.95449786050334,
       AutoDelete->True], 
      InterpretationBox["\<\"9.243\"\>",
       9.2434931305757,
       AutoDelete->True], 
      InterpretationBox["\<\"6.868\"\>",
       6.868109620554188,
       AutoDelete->True], 
      InterpretationBox["\<\"4.931\"\>",
       4.930839221089328,
       AutoDelete->True], 
      InterpretationBox["\<\"3.436\"\>",
       3.435631301636204,
       AutoDelete->True], 
      InterpretationBox["\<\"2.332\"\>",
       2.3316456315732337`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.546\"\>",
       1.5459205166264531`,
       AutoDelete->True], 
      InterpretationBox["\<\"1.004\"\>",
       1.0038477679752766`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.571\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       25.712708846761704`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       21.086572732877336`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.656\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.5640209771799,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.254\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.535874092686992`,
       AutoDelete->True], 
      InterpretationBox["\<\"9.184\"\>",
       9.1836111650835,
       AutoDelete->True], 
      InterpretationBox["\<\"6.538\"\>",
       6.5375574105761665`,
       AutoDelete->True], 
      InterpretationBox["\<\"4.537\"\>",
       4.536807018447269,
       AutoDelete->True], 
      InterpretationBox["\<\"3.077\"\>",
       3.077408375082633,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.199\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       51.990103670453195`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.508\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       45.07685656157709,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.733\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       37.32842620005643,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.97\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       29.70474243543767,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.283\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       22.82740527546065,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.701\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       17.009654379399343`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.233\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       12.331372659651358`,
       AutoDelete->True], 
      InterpretationBox["\<\"8.723\"\>",
       8.72250793301326,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.976\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       99.76412426275974,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.119\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       91.18890282137319,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.94\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       79.40340687174621,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.628\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       66.28489378309847,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.332\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       53.32145206247788,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.151\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       41.50908792622206,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.138\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       31.381678037427793`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.311\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       23.109958230348575`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.83\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       183.0324963150349,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.759\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       175.91756819165005`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.607\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       160.695499691515,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.404\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       140.4260782926118,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.18\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       118.01905167852671`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.581\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       95.81352935350067,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.542\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       75.41720870685793,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.773\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       57.73448311772614,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.23\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       322.95958887934285`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.256\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       325.629790436989,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.114\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       311.3799502834784,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.843\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       284.2884244003808,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.492\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       249.17673337230457`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.106\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       210.6227953918744,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.723\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       172.34740698895268`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.37\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       136.96380367733636`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.507\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       550.7010484307001,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.812\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       581.2429808623197,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.807\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       580.6953707163402,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.529\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       552.9230989911491,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.046\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       504.59527524715077`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.434\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       443.4105665506513,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.767\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       376.66257075209614`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.103\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       310.3310328671515,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.111\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       911.0561305331853,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.005\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1004.6204663218505`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.047\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1046.7359489294968`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.038\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1037.730373432076,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.845\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       984.5369089049145,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.981\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       898.1488549344242,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.91\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       790.9965631362847,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.748\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       674.8256282156105,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.467\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1467.1176556144462`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.687\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1687.1549466675442`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.83\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1830.2706775922527`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.886\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1886.384245942234,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.858\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1857.9444042563925`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.757\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1757.2474847295778`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.603\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1602.5416587331988`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.414\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       1414.088779630041,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.306\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2306.1113385785698`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.761\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2761.10185166327,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.114\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3113.8844955673635`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.332\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3331.7224723925788`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.402\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3402.160950270865,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.332\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3332.0172463109107`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.143\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3142.953552639182,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.865\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       2865.446946046128,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.547\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       3546.6393849975257`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.414\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       4414.326423207377,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.168\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5168.050017831619,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.733\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5732.858871210015,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.062\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6061.880122289599,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.141\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6140.650843950289,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.985\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5984.59091475771,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.632\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5631.712183646177,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"18\"\>",
       18,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.348\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       5347.567709347559,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.909\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6909.241945879526,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.386\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       8386.106222502469,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.633\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       9632.706676673433,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.054\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10535.024992323364`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.103\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       11026.32743591503,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.109\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       11091.834381273777`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.076\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10763.434568432815`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"19\"\>",
       19,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.919\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       7918.821913137847,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.061\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       10606.842433008303`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.333\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       13330.54792194831,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.584\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       15837.235891971739`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.79\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       17895.760301692557`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.933\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       19332.836905321703`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.005\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       20054.379123702878`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.005\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       20049.865975574525`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"20\"\>",
       20,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.153\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       11534.384262760981`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       15996.871878270567`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.079\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       20793.523226566118`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.552\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       25523.155347436095`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.977\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       29767.992150220256`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.316\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       33161.39378487613,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.544\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       35440.491572502855`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.647\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       36474.670138478505`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"21\"\>",
       21,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.655\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       16547.812328429507`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.374\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       23735.32453588433,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.188\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       31875.00197475571,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.038\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       40382.34588861604,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.857\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       48566.63277450744,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.574\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       55740.43287724901,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.132\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       61323.13527361286,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.492\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       64917.18588826128,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"22\"\>",
       22,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.341\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       23410.629686607663`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.469\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       34690.63722732756,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.808\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       48082.72301327394,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.281\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       62813.312416062116`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.783\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       77828.74847541777,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.195\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       91950.58255214144,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.041\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       104051.67882656022`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.132\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       113214.12037945325`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"23\"\>",
       23,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.269\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       32693.97014886341,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       50000.11602076992,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.146\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       71458.75933318371,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.617\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       96172.21035568247,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.227\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       122662.6308785812,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.491\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       149060.2088062229,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.734\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       173367.9177250089,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.937\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       193742.8398128895,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"24\"\>",
       24,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.511\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       45113.88936001843,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.114\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       71138.33642259063,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.047\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       104738.36476497818`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.451\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       145098.6810510891,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.904\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       190350.02089527543`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.377\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       237743.5127060545,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.84\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       283998.9724412357,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.257\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       325749.6148378841,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"25\"\>",
       25,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.156\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       61560.791307830914`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       99999.46909000899,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.515\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       151547.6918814069,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.159\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       215934.84869170713`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.911\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       291145.37932048104`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.735\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       373473.84386968496`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.579\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       457903.19828919723`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.387\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       538728.8561705657,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"26\"\>",
       26,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.313\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"4\"\>"]}],
       83133.45230518012,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.39\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       138995.71265149035`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.166\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       216648.00591957144`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.173\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       317259.4406800795,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.393\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       439326.4710029666,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.784\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       578410.471820309,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"7.274\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       727400.8722260273,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.773\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       877268.2254177537,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"27\"\>",
       27,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.112\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       111178.16134380546`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.912\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       191174.2621387232,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.062\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       306235.1721887943,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.606\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       460563.1497041718,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.546\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       654562.8705921669,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.839\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       883928.4672298199,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.139\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1394918627829093`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.408\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4079165106537626`*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"28\"\>",
       28,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.473\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       147333.5333760639,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.604\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       260355.5064220781,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.283\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       428304.4731536428,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.611\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       661096.1192135304,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.637\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       963683.595205089,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.334\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3339796549386235`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.762\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.7617510028877433`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.229\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.228814841289012*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"29\"\>",
       29,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.936\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       193581.59105788305`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.513\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       351295.43153206183`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.931\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       593092.225050646,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"9.389\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       938923.8687371655,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.403\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4029422417359373`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.99\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.989519030234336*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.69\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.690302310621916*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"3.483\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       3.483067522695836*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"30\"\>",
       30,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.523\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       252305.75078208896`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.699\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       469875.5094738201,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.136\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       813607.2216932314,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.32\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.3202341501431735`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.021\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.0208981053913084`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.934\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.9342869661579486`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.061\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.0605100364201805`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"5.377\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       5.37712896509775*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"31\"\>",
       31,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.264\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       326356.390446552,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.233\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       623323.6747317096,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.106\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.1062667445250817`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.839\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.8389442136692237`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.882\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.8820551676423205`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.282\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.282304553045101*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.061\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.061192997837998*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.206\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       8.205862810156027*^6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"32\"\>",
       32,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.191\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       419124.71933610685`,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.205\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       820470.33374781,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.492\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       1.4916537527825423`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"2.539\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       2.5386658411641945`*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"4.071\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       4.071427989467618*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"6.188\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       6.187519273715356*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"8.953\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"6\"\>"]}],
       8.953374875796443*^6,
       AutoDelete->True], 
      InterpretationBox[
       RowBox[{"\<\"1.239\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       1.23864062471948*^7,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.88, 1, 0.88], None}, "Rows" -> {
        RGBColor[1, 0.85, 0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0.8}}, "Rows" -> {{1.2}}}],
   "Grid"],
  ScientificForm[#, 4]& ]], "Output",
 CellChangeTimes->{
  3.605964537300686*^9, 3.605964650877095*^9, 3.605964757090939*^9, {
   3.605964938114555*^9, 3.6059649809107733`*^9}, 3.6059652626226377`*^9, 
   3.605965576760521*^9, {3.605965738978312*^9, 3.605965768760757*^9}, 
   3.605974099728284*^9, 3.60597580238875*^9, 3.606043802574191*^9, 
   3.606136282769566*^9, 3.606138008601719*^9, 3.624282508325897*^9, 
   3.624282550270771*^9, 3.624282587309247*^9, 3.6242826875187283`*^9, 
   3.6242827258172607`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddatadall", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ld", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "1", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "4"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "2", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "6"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "3", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "8"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "4", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "10"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "5", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "12"}], 
       RowBox[{
        RowBox[{"ld", "[", "6", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "14"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "7", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "16"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "8", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "8", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "18"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "9", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "20"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "10", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "22"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "11", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "24"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "12", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "26"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "13", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "28"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "14", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "30"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "15", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "32"}], " ", 
       RowBox[{
        RowBox[{"ld", "[", "16", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"dsol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.606136321855685*^9, {3.60613656338592*^9, 3.6061366282711477`*^9}, {
   3.606136685021677*^9, 3.6061366995078173`*^9}, {3.606136786217514*^9, 
   3.6061368174461603`*^9}, 3.6242826305302563`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddatadall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5258874154788128`", ",", "1.026339382037987`", ",", 
       "1.5098362953628743`", ",", "1.9921265756395283`", ",", 
       "2.473574992435315`", ",", "2.95446269700755`", ",", 
       "3.434959778404983`", ",", "3.9151723859058594`", ",", 
       "4.395170075838508`", ",", "4.875000483412949`", ",", 
       "5.354697470570843`", ",", "5.8342858715259425`", ",", 
       "6.313784384427096`", ",", "6.793207405230061`", ",", 
       "7.272566231899655`", ",", "7.751869879424605`", ",", 
       "8.231125646184658`", ",", "8.710339516758662`", ",", 
       "9.189516454335413`", ",", "9.668660616884017`", ",", 
       "10.14777551958524`", ",", "10.626864158682826`", ",", 
       "11.105929107175498`", ",", "11.584972589645291`", ",", 
       "12.06399654141507`", ",", "12.543002655788191`", ",", 
       "13.021992422120059`", ",", "13.500967156762368`", ",", 
       "13.979928028412411`", ",", "14.458876079030716`", ",", 
       "14.93781224121895`", ",", "15.416737352748378`", ",", 
       "15.895652168777932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24480872516799165`", ",", "0.7206356914120272`", ",", 
       "1.428348147257331`", ",", "2.367043031087569`", ",", 
       "3.5361890036728907`", ",", "4.93547686129024`", ",", 
       "6.564704762777289`", ",", "8.423731398642255`", ",", 
       "10.512452892235412`", ",", "12.83079004961187`", ",", 
       "15.378680751183758`", ",", "18.156075139660494`", ",", 
       "21.16293243482766`", ",", "24.399218746119782`", ",", 
       "27.864905523895523`", ",", "31.559968434311244`", ",", 
       "35.484386523682915`", ",", "39.638141585842824`", ",", 
       "44.02121767506155`", ",", "48.6336007254242`", ",", 
       "53.47527824942615`", ",", "58.54623909644447`", ",", 
       "63.84647325710174`", ",", "69.37597170325105`", ",", 
       "75.13472625592907`", ",", "81.12272947549981`", ",", 
       "87.33997456957475`", ",", "93.78645531529887`", ",", 
       "100.46216599334302`", ",", "107.36710133150582`", ",", 
       "114.50125645626103`", ",", "121.86462685091695`", ",", 
       "129.45720831931098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.10991766213734955`", ",", "0.4400661421538063`", ",", 
       "1.1010259990526434`", ",", "2.2031272875738144`", ",", 
       "3.8565583816977567`", ",", "6.171405530532938`", ",", 
       "9.257680692117052`", ",", "13.225340560605176`", ",", 
       "18.184299667876864`", ",", "24.244439625285796`", ",", 
       "31.51561581072743`", ",", "40.10766232300201`", ",", 
       "50.13039573127093`", ",", "61.69361796681118`", ",", 
       "74.90711859107229`", ",", "89.88067660138773`", ",", 
       "106.72406188795557`", ",", "125.5470364236388`", ",", 
       "146.45935524615135`", ",", "169.5707672768326`", ",", 
       "194.99101600929512`", ",", "222.82984009334035`", ",", 
       "253.19697383375635`", ",", "286.20214761931624`", ",", 
       "321.9550882940625`", ",", "360.56551948051106`", ",", 
       "402.14316186250977`", ",", "446.79773343402474`", ",", 
       "494.6389497189729`", ",", "545.7765239663136`", ",", 
       "600.3201673238812`", ",", "658.3795889938643`", ",", 
       "720.0644963723634`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.049435664483975975`", ",", "0.2499559131336337`", ",", 
       "0.7558686951259408`", ",", "1.7741908963313724`", ",", 
       "3.5646319348313553`", ",", "6.439566477958362`", ",", 
       "10.764009244628948`", ",", "16.955593960207995`", ",", 
       "25.48455622843557`", ",", "36.87371962765717`", ",", 
       "51.6984843573007`", ",", "70.58681788230112`", ",", 
       "94.21924714630664`", ",", "123.32885202556254`", ",", 
       "158.70125977303462`", ",", "201.1746402606861`", ",", 
       "251.63970187141405`", ",", "311.03968792481015`", ",", 
       "380.3703735455171`", ",", "460.6800629016586`", ",", 
       "553.0695867551558`", ",", "658.6923002768316`", ",", 
       "778.7540810878742`", ",", "914.5133274960359`", ",", 
       "1067.280956900372`", ",", "1238.4204043426612`", ",", 
       "1429.3476211871352`", ",", "1641.531073913009`", ",", 
       "1876.4917430066214`", ",", "2135.803121941904`", ",", 
       "2421.0912162394993`", ",", "2734.034542596174`", ",", 
       "3076.3641280772777`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.022227647717189696`", ",", "0.13574213785334258`", ",", 
       "0.4814986730903702`", ",", "1.2975209454379484`", ",", 
       "2.944096115647619`", ",", "5.928969551686415`", ",", 
       "10.932533338012831`", ",", "18.833007585667275`", ",", 
       "30.731615064941685`", ",", "47.97775004273903`", ",", 
       "72.19414220355534`", ",", "105.3020164246677`", ",", 
       "149.54624905064202`", ",", "207.52052119797958`", ",", 
       "282.19246952461464`", ",", "376.9288348207253`", ",", 
       "495.5206087144093`", ",", "642.208178735371`", ",", 
       "821.7064719393154`", ",", "1039.230097263148`", ",", 
       "1300.5184867546907`", ",", "1611.8610357990801`", ",", 
       "1980.1222424463954`", ",", "2412.7668459304655`", ",", 
       "2917.8849644567294`", ",", "3504.217232326843`", ",", 
       "4181.179936459333`", ",", "4958.890152358285`", ",", 
       "5848.190879575999`", ",", "6860.676176710307`", ",", 
       "8008.716295972783`", ",", "9305.482817360142`", ",", 
       "10764.973782457819`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009989103643534513`", ",", "0.07149675160815189`", ",", 
       "0.2910624240829822`", ",", "0.8857219690142702`", ",", 
       "2.2405390584292486`", ",", "4.978189019646173`", ",", 
       "10.040595365318941`", ",", "18.78261716473103`", ",", 
       "33.07778487004283`", ",", "55.43608226028365`", ",", 
       "89.13377239882533`", ",", "138.35526577024075`", ",", 
       "208.34702901724435`", ",", "305.5835329217698`", ",", 
       "437.9452384641436`", ",", "614.9086199537269`", ",", 
       "847.7482243577023`", ",", "1149.7507660662088`", ",", 
       "1536.4412564256202`", ",", "2025.821167450673`", ",", 
       "2638.6186291929635`", ",", "3398.5506603002673`", ",", 
       "4332.597431349925`", ",", "5471.288560581405`", ",", 
       "6849.0014416896365`", ",", "8504.271603372139`", ",", 
       "10480.115100350708`", ",", "12824.362935612608`", ",", 
       "15590.007513637638`", ",", "18835.561124396336`", ",", 
       "22625.426457921505`", ",", "27030.279149270027`", ",", 
       "32127.462353705938`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00448730982164743`", ",", "0.03683248335439792`", ",", 
       "0.1692551974491123`", ",", "0.5740937964181236`", ",", 
       "1.6021358493638689`", ",", "3.893774728859187`", ",", 
       "8.528759254721935`", ",", "17.220303449493965`", ",", 
       "32.55932275526359`", ",", "58.31456217581925`", ",", 
       "99.79438092877965`", ",", "164.27595738814125`", ",", 
       "261.5076773865406`", ",", "404.29046832636897`", ",", 
       "609.1438410105291`", ",", "897.0624006362304`", ",", 
       "1294.3685879883471`", ",", "1833.667411513259`", ",", 
       "2554.908930641916`", ",", "3506.5642504554376`", ",", 
       "4746.920787542359`", ",", "6345.502566679224`", ",", 
       "8384.62130777154`", ",", "10961.064062317195`", ",", 
       "14187.923158496693`", ",", "18196.574213851436`", ",", 
       "23138.807974381176`", ",", "29189.121738773352`", ",", 
       "36547.17612636786`", ",", "45440.4229473616`", ",", 
       "56126.90993366478`", ",", "68898.26808873641`", ",", 
       "84082.8874146469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020151896954126247`", ",", "0.018658520202305573`", ",", 
       "0.09552908490695737`", ",", "0.3573791821332953`", ",", 
       "1.0907841987772555`", ",", "2.878796744766354`", ",", 
       "6.805825795163564`", ",", "14.753741427067846`", ",", 
       "29.81296548303963`", ",", "56.835067940877074`", ",", 
       "103.15614786494673`", ",", "179.52303656272267`", ",", 
       "301.2571190004195`", ",", "489.69332767860766`", ",", 
       "773.9346210668895`", ",", "1192.965016377324`", ",", 
       "1798.1670039467183`", ",", "2656.2919278216505`", ",", 
       "3852.934674317419`", ",", "5496.5667673700445`", ",", 
       "7723.184726433872`", ",", "10701.633299508403`", ",", 
       "14639.66594061825`", ",", "19790.807657727586`", ",", 
       "26462.08811365481`", ",", "35022.71561906983`", ",", 
       "45913.76541311257`", ",", "59658.95838357174`", ",", 
       "76876.60913491274`", ",", "98292.82506874688`", ",", 
       "124756.04089759351`", ",", "157252.97576900895`", ",", 
       "196926.10293333698`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0009047895064321159`", ",", "0.009328245833766778`", ",", 
       "0.052654998866378956`", ",", "0.21538382249082816`", ",", 
       "0.7137580233023433`", ",", "2.0329876058578122`", ",", 
       "5.159987669845591`", ",", "11.95449786050334`", ",", 
       "25.712708846761704`", ",", "51.990103670453195`", ",", 
       "99.76412426275974`", ",", "183.0324963150349`", ",", 
       "322.95958887934285`", ",", "550.7010484307001`", ",", 
       "911.0561305331853`", ",", "1467.1176556144462`", ",", 
       "2306.1113385785698`", ",", "3546.6393849975257`", ",", 
       "5347.567709347559`", ",", "7918.821913137847`", ",", 
       "11534.384262760981`", ",", "16547.812328429507`", ",", 
       "23410.629686607663`", ",", "32693.97014886341`", ",", 
       "45113.88936001843`", ",", "61560.791307830914`", ",", 
       "83133.45230518012`", ",", "111178.16134380546`", ",", 
       "147333.5333760639`", ",", "193581.59105788305`", ",", 
       "252305.75078208896`", ",", "326356.390446552`", ",", 
       "419124.71933610685`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0004061655345550464`", ",", "0.004614390871124633`", ",", 
       "0.028469280192693534`", ",", "0.12640596607502796`", ",", 
       "0.4520019696465012`", ",", "1.3820269743354274`", ",", 
       "3.74851151201911`", ",", "9.2434931305757`", ",", 
       "21.086572732877336`", ",", "45.07685656157709`", ",", 
       "91.18890282137319`", ",", "175.91756819165005`", ",", 
       "325.629790436989`", ",", "581.2429808623197`", ",", 
       "1004.6204663218505`", ",", "1687.1549466675442`", ",", 
       "2761.10185166327`", ",", "4414.326423207377`", ",", 
       "6909.241945879526`", ",", "10606.842433008303`", ",", 
       "15996.871878270567`", ",", "23735.32453588433`", ",", 
       "34690.63722732756`", ",", "50000.11602076992`", ",", 
       "71138.33642259063`", ",", "99999.46909000899`", ",", 
       "138995.71265149035`", ",", "191174.2621387232`", ",", 
       "260355.5064220781`", ",", "351295.43153206183`", ",", 
       "469875.5094738201`", ",", "623323.6747317096`", ",", 
       "820470.33374781`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.000182304906354425`", ",", "0.002262760510602215`", ",", 
       "0.015148707525435044`", ",", "0.07255986435506474`", ",", 
       "0.27847419947352464`", ",", "0.9097757242895836`", ",", 
       "2.6262287482913687`", ",", "6.868109620554188`", ",", 
       "16.5640209771799`", ",", "37.32842620005643`", ",", 
       "79.40340687174621`", ",", "160.695499691515`", ",", 
       "311.3799502834784`", ",", "580.6953707163402`", ",", 
       "1046.7359489294968`", ",", "1830.2706775922527`", ",", 
       "3113.8844955673635`", ",", "5168.050017831619`", ",", 
       "8386.106222502469`", ",", "13330.54792194831`", ",", 
       "20793.523226566118`", ",", "31875.00197475571`", ",", 
       "48082.72301327394`", ",", "71458.75933318371`", ",", 
       "104738.36476497818`", ",", "151547.6918814069`", ",", 
       "216648.00591957144`", ",", "306235.1721887943`", ",", 
       "428304.4731536428`", ",", "593092.225050646`", ",", 
       "813607.2216932314`", ",", "1.1062667445250817`*^6", ",", 
       "1.4916537527825423`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00008181728589099148`", ",", "0.001101515849811659`", ",", 
       "0.007952955707244167`", ",", "0.04087587192981185`", ",", 
       "0.16759238543155683`", ",", "0.5826443623553695`", ",", 
       "1.7835595568634095`", ",", "4.930839221089328`", ",", 
       "12.535874092686992`", ",", "29.70474243543767`", ",", 
       "66.28489378309847`", ",", "140.4260782926118`", ",", 
       "284.2884244003808`", ",", "552.9230989911491`", ",", 
       "1037.730373432076`", ",", "1886.384245942234`", ",", 
       "3331.7224723925788`", ",", "5732.858871210015`", ",", 
       "9632.706676673433`", ",", "15837.235891971739`", ",", 
       "25523.155347436095`", ",", "40382.34588861604`", ",", 
       "62813.312416062116`", ",", "96172.21035568247`", ",", 
       "145098.6810510891`", ",", "215934.84869170713`", ",", 
       "317259.4406800795`", ",", "460563.1497041718`", ",", 
       "661096.1192135304`", ",", "938923.8687371655`", ",", 
       "1.3202341501431735`*^6", ",", "1.8389442136692237`*^6", ",", 
       "2.5386658411641945`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.000036715710388299485`", ",", "0.0005329043009488728`", ",", 
       "0.004127509786421547`", ",", "0.022658662725842108`", ",", 
       "0.09884401338847604`", ",", "0.3643596844731708`", ",", 
       "1.1789636925592204`", ",", "3.435631301636204`", ",", 
       "9.1836111650835`", ",", "22.82740527546065`", ",", 
       "53.32145206247788`", ",", "118.01905167852671`", ",", 
       "249.17673337230457`", ",", "504.59527524715077`", ",", 
       "984.5369089049145`", ",", "1857.9444042563925`", ",", 
       "3402.160950270865`", ",", "6061.880122289599`", ",", 
       "10535.024992323364`", ",", "17895.760301692557`", ",", 
       "29767.992150220256`", ",", "48566.63277450744`", ",", 
       "77828.74847541777`", ",", "122662.6308785812`", ",", 
       "190350.02089527543`", ",", "291145.37932048104`", ",", 
       "439326.4710029666`", ",", "654562.8705921669`", ",", 
       "963683.595205089`", ",", "1.4029422417359373`*^6", ",", 
       "2.0208981053913084`*^6", ",", "2.8820551676423205`*^6", ",", 
       "4.071427989467618`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00001647500816319195`", ",", "0.0002564435567736207`", ",", 
       "0.0021209623453326146`", ",", "0.012385792409510364`", ",", 
       "0.057280051734194495`", ",", "0.223159777512173`", ",", 
       "0.7610559135373921`", ",", "2.3316456315732337`", ",", 
       "6.5375574105761665`", ",", "17.009654379399343`", ",", 
       "41.50908792622206`", ",", "95.81352935350067`", ",", 
       "210.6227953918744`", ",", "443.4105665506513`", ",", 
       "898.1488549344242`", ",", "1757.2474847295778`", ",", 
       "3332.0172463109107`", ",", "6140.650843950289`", ",", 
       "11026.32743591503`", ",", "19332.836905321703`", ",", 
       "33161.39378487613`", ",", "55740.43287724901`", ",", 
       "91950.58255214144`", ",", "149060.2088062229`", ",", 
       "237743.5127060545`", ",", "373473.84386968496`", ",", 
       "578410.471820309`", ",", "883928.4672298199`", ",", 
       "1.3339796549386235`*^6", ",", "1.989519030234336`*^6", ",", 
       "2.9342869661579486`*^6", ",", "4.282304553045101`*^6", ",", 
       "6.187519273715356`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.392160421178857`*^-6", ",", "0.00012283495959239873`", ",", 
       "0.0010804687598598309`", ",", "0.006687885820583838`", ",", 
       "0.03268419937340603`", ",", "0.13419292142104325`", ",", 
       "0.48109250558630856`", ",", "1.5459205166264531`", ",", 
       "4.536807018447269`", ",", "12.331372659651358`", ",", 
       "31.381678037427793`", ",", "75.41720870685793`", ",", 
       "172.34740698895268`", ",", "376.66257075209614`", ",", 
       "790.9965631362847`", ",", "1602.5416587331988`", ",", 
       "3142.953552639182`", ",", "5984.59091475771`", ",", 
       "11091.834381273777`", ",", "20054.379123702878`", ",", 
       "35440.491572502855`", ",", "61323.13527361286`", ",", 
       "104051.67882656022`", ",", "173367.9177250089`", ",", 
       "283998.9724412357`", ",", "457903.19828919723`", ",", 
       "727400.8722260273`", ",", "1.1394918627829093`*^6", ",", 
       "1.7617510028877433`*^6", ",", "2.690302310621916`*^6", ",", 
       "4.0605100364201805`*^6", ",", "6.061192997837998`*^6", ",", 
       "8.953374875796443`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.316601496448494`*^-6", ",", "0.000058598616618024704`", ",", 
       "0.0005462310847048404`", ",", "0.003572322674280966`", ",", 
       "0.018395842059566323`", ",", "0.07938909986755391`", ",", 
       "0.2984916442438341`", ",", "1.0038477679752766`", ",", 
       "3.077408375082633`", ",", "8.72250793301326`", ",", 
       "23.109958230348575`", ",", "57.73448311772614`", ",", 
       "136.96380367733636`", ",", "310.3310328671515`", ",", 
       "674.8256282156105`", ",", "1414.088779630041`", ",", 
       "2865.446946046128`", ",", "5631.712183646177`", ",", 
       "10763.434568432815`", ",", "20049.865975574525`", ",", 
       "36474.670138478505`", ",", "64917.18588826128`", ",", 
       "113214.12037945325`", ",", "193742.8398128895`", ",", 
       "325749.6148378841`", ",", "538728.8561705657`", ",", 
       "877268.2254177537`", ",", "1.4079165106537626`*^6", ",", 
       "2.228814841289012`*^6", ",", "3.483067522695836`*^6", ",", 
       "5.37712896509775`*^6", ",", "8.205862810156027`*^6", ",", 
       "1.23864062471948`*^7"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.606136814565506*^9, 3.60613682330536*^9}, {
  3.6242826538879623`*^9, 3.6242826656363153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", 
  RowBox[{"Kscaleddatadall", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", "+", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Kappa]", "^", "m"}], " ", "\"\<d (n,m)\>\""}], ",", "Blue", 
      ",", "20"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605978265744582*^9, 3.605978267725856*^9}, {
   3.606046577703022*^9, 3.606046610145275*^9}, {3.606051733855641*^9, 
   3.606051762848063*^9}, 3.606051948304288*^9, {3.606055840833456*^9, 
   3.60605585402446*^9}, {3.606056906320068*^9, 3.6060569154634438`*^9}, {
   3.60613667748332*^9, 3.606136679745039*^9}, 3.606137567809963*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxdyDsKg0AAhOEllaWFRQqLbBAJEsT43qhRPIJHEFJ7BW/mbdJqbRESURD/
gWH4RrZd8z4JIeS/y66ZylHN39r9DNtRiUM0WIcN+Ayb8AW+whZswzfYge+w
C3vwA/bhAA7hCI7hBE5hBT/hDM7hAn7BJVwd3e/+AUf4FkM=
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7B/qih7YM+HJfqiAA+dud66I+bPsIVwOB5PQ
iZlWcbegfAEHzs2LLn7ifQblizhEy+7nNfn9BsqXcMi9c4LBJfQjlC/j8IXj
vUPNvs9QvoLD8k83jpRd+wrlKznE/8r0Ud/wHcpXceiSMs/ti/gJ5as5ZPD2
V/++8QvK13CIrrjwMNjiD5Sv5cD4c9Gn69V/oXwdh0fX48XmL/8H5es5MHdc
9nu57z+Ub+Dw82mri3YSgwOEb+hQ9E53HttdGN/IwcznPOvrAEYo39hBbZHW
7+n7YHwTh23BZzasV2OC8k0dDjL92bOnE8Y3c1A/qVNp9gLGN3dI2rMgs8WJ
Gcq3cGCS9XvDMBPGt3S4dUs25vdrGN/KoavM+eROaxYo39pBT+RcXFUHjG/j
oCVT3F5yCca3dbDQ0bp/U5IVyrdzKDz26/e1OBjf3iHQ7o/olIUwvoNDZOmh
KaaPoPwGB4dpddLtdxTYHADerovG
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfBtucz9MkoomzBGY8YMY6fIaiWlhkSESd/ENEKuueQWRckL
y/1BSS3vyAPe0BjKw/eEoSSX1Ajt/506nX5HUtdaahTweDzJX//XnRdtmeXb
SzXysUcH7La5uv1PO1mI8vzsCeXZpdbtYDgrC7Nm5x7JYRitYPssmW/kCFy7
npjAqS9yNNZSS6q6o37IYlyxHh1Gfz7cjsXdjLrA71xAjoPLyUpTGQ9yAhaU
hsP4W09yIqQ7Q5tJCm+yDPrtiy2BSUhOwbCm4dQ840OW4+ikSGKx+pLT0GBv
yeta8iMrUJ/UPDI47U9Ox1BTk01lDiArsXjj+OLrAskZMBmSZ0WiIHImUoz3
grYLziro6g9C+nXB5Cx4N9ZuaJY5q/H8GCnWv3POxsrDQPhrUQg5B92W9ZrO
ec65sL4zTDjLWYPx/rECviyUnAfZz2QPY+acj+PqGrZnl7MWq47emKoPzoBe
PQ65SuT2IMAvtseEtovwC3TDfuI=
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCP3K9z20YaZskt5jaX2XaKECVb01AopRQhIkK5LXNJ8mBr
DyiKNlvEtFDkRQqJ8kCREvEktZLc2/87dTr9TkxDm6rRlWGYmL/+rzOvitFK
RuNlcjmgA1zr5pGs8GXfSS90mmd2q5bsCqc5uBvLeLIUPZNDYZFOXlsMDjIf
0vKkumbBFzkSsZox/c6pC5yORunCGiSrbmQhJkxWv6pMT7II7559mqYhb3Ic
nlqWX+aMvuR4XBbb+tU6f3Ii5j2a8+OVgeRk1Bku7iMHOOQUpIpxeFUQRBaj
7CdF1fHNOg2P3GNhpTWYnA5ldXSaSR1CzsCKMDig9Y11Jmw+w+49ulByFmr1
NYIhXhhZgqh1kS5hkXU23hnB7aeQS87Bo8Q83rXIOhc+riO9P3weOQ/azg31
xxRrKcQn2qLdT9b54D2U9E438ckymEPqK+znrOXgGhdau7PCyQq0289mGT1r
YG+LUY07yIPATY/3tlwZgV8EMHyu
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/AhbOXxZx7DsKFNS7N5jXnsy+QgB3luBw4k5LALajiMlJSW
R5ZotJrkFTmRNCI5oLRSWMpzUcZhXKTQfv9vffv2+YpbDDVt/hwOR/zX//Xl
Q8M3eKyDYdx9OrBlYN6+5V8OH7k4P7rcWH+5IDNwRjCjl7p7jc9RUHctXmsb
vGQBzO/8VPvpD1mIveTaVqN/AHwWobTL2MssBpFTwNmcWph088hpaFa6+9Nd
IWQJdNXm06LxcHI6HPbJT7/gCLIMvARV5rY8kpyBeakrs7OMT5aj7UnntJVH
kRW4aRhWG1XRZCXsvceWVWEMOQtVzo6d9U/W2Vg42bTtHsaSc9Co8JoeRgTk
XMwm6ZVh2jhyHia8OWeBX6xVsD5L7/ps8eR86HlZ49yKBHIB2lv5L6pH1mro
ay1zQwNCciGOu8cU9eGJ5CJMpx7cMlbWxXDXeZhQSRK5BC6jbG1mhbUGZfNX
Kd+yZDKQt2xp6lkim4DK1xOIGRF+AdXngWQ=
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCFTGG5++a6jUbS3O9jJ2Y0VlpKM0qMB1tJ9uKaF5QRM2UP
HkReCMVKSVEkFC0iSislitSWBxKGvv936nT6HXFrl7bdh8fjif/6v2zcinj5
Xq+lR7BPB65mHSbHm3ePZQA6TbXapLYncggOrK9mzapTwToC7slxjUvlITMY
m5rtVvZ9kePQz1+UqSW+YC2CXn65LB7gkyUw1ByavR2B5GRk6Ielle8CshRV
T+EVIQmh5FSYvoe27Qth5DS4nMLTE34EOR0bOoFd1RBJlmFu3+bxmYkiZ0Kl
b/ox7USTs2Cpc0gtFww5G3blvX/YnZCcgy1lxq35JoacC02Fze05jiXnof6o
XTe/HkfOB/Moa2kbjycXwDrxMMI0J5ALkR2zW25OSSQXYbqqwSV85lyMa/V5
9ZlWRC4B87EZJF/jLIds98Zo8xOTS6F98T/j6ziXITzaaDle4axA8FL/HO+T
MzA9OOq9VklYDwN5jfmGLqsEv8HdgX8=
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7KXqTrafzxE6ABVwuL9b6tFVKVYon8MhYE3H
vaj9n/dD+AIOgSw1x94L7IfyRRw+uy6WmH/hpT2EL+GwqjL5XuS6n1C+jMOB
Ny2n/hYzOUD4Cg6eNzZ8XVLGDuUrOeQ9r/Ff/ZcbyldxuN/AtWgGvwCUr+Yg
abj0wrOvglC+hkNE/YXfyjuEoXwth/UlZ6dERItC+ToOchumVfQ9FoPy9RwE
/I9lCYRIQPkGDnH3PU9PWy8J5Rs6VGyafzv9hxSUb+RgWvO3I99ABso3drjV
3+kZGCkL5Zs4ZK05tK+0RA7KN3VYwmDhItosD+WbOUSzHpNWcFaA8s0dfl7K
PVq0H8a3cJC9ycj6xkwRyrd0YA+b6v9yJYxv5fDk+czneyWUoHxrh3nqwT5b
mmF8G4f0vrVZ/K9hfFuHbZ8fzub2V4by7RzYvrdW318P49s73LObNGcPrwqU
7+DQ5xyofCEDym9wcFjj8MnD+aCKAwBD0Ipt
      "]]}, 
    {Hue[0.3224758424985268, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7OX/SXI6LRA9ABVwMO4NjjHP5ILyORx44m+0
vs7+sx/CF3D4VHVrg8Ohh1C+iMOsX31xqVr37CF8CYfHXtEOLAe+QvkyDvEt
U18eVWV0gPAVHFw6K+NPHWGD8pUcwkrOtAbc5YbyVRzuVgetynMWgPLVHC6U
smlOyxSC8jUcDK7Uyf5JF4HytRwkbrVw87uIQfk6DgVzmv31mSSgfD2HH5uu
zvi4VBLKN3BoutLw3tdIGso3dLCx+nD84EoZKN/Iwc2rwyqTTw7KN3ZgU5rP
IpQkD+WbOMRnsnKrBitA+aYON/605pu+g/HNHPaXtUhdbFKE8s0d3lYabK4R
VILyLRw6dqwoXTsLxrd06AzxbDotpwzlWzmwhF08aDwPxrd2CCj4VGIpqQLl
2zg8U65tUJ8A49s6WPCkNTsyq0L5dg7HT7w7cKQIxrd38JFnff7iHozv4OBt
ar39gbsahN/g4NAXUzD91lo1BwBd24AO
      "]]}, 
    {Hue[0.5585438199983166, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/D5SwiRrVmaY86RHPtj5toXLyTFwpSrucqSIzmemPbiKIkl
obzhQckDT64cy9TKVZPCC8kwczxoudvv/61v3z5fSV2bqpHh8XiSv/6vM3Yl
qzwxM2eibTpQZblfdb3wJXtgPYCtqTExZD8MPwkmZ7vtW04L8FaoPb3OXlM6
LcLnBlP2Y7WTxTCqfxjF8jc5FAdFNy0Jg25wOgxL7p38c6kXOQK6hWWX4Bg/
chS0pbkD+hF/shQfPYm2qx0BORaLVsPI+5mQHIcO3aOw1Sgix6OEbdKHzASS
E1FVNL4rLxeTk2AY9MlrcASRZXhWdWY+DIWQWdzeHh7V6kPJyeBPrcjyFRJy
Ck70qTLtHedU5KVs3TSPhpHlUHe97Fviw8lpqDBvrrMmzgpY9grGnqsjyOl4
Fd89tD9xzsD847EnvzeSnAlNvUEo/eacBe9Cz0pHfxQ5G1PFB3LzF2clpnP6
HJc90WRAZbJNNNjIOmDO6pJs0EjxC0fvivA=
      "]]}, 
    {Hue[0.7946117974981064, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCFcr/TyHw2ZuYSNnb12Q7JHlySh5nLk1AetAcpHojygBIt
vIx312Sh5F5qpdwvzQsjTcqDtGRaQt//O3U6/Y6k1VrfHiAQCCR//V8u70aX
eejxJ1h0QAdWmJJtjyOOHIICT42zejyYHIO9zEv/1uTXPucE+LoX7PdTN+Qk
jB4NuyrXPUbOIjy+jqoqyr7JYlRELL3X3gWCczr824reK18oWYqy2B33oT2a
LMPThXKpsjOOLAczaUt03CaQc7BsahEWioTkPDT110sXDMnkfCy+GlazylPI
hRCOXNeF5aSSFejQNzbKfQxZCY3FNvxpEZOLMNfgSlLnSsjF8O7thuu8vFUw
p2jenOvpZDVML2uztq4MsgbMNGsoTpOStTgZ22xSH/PWoapH2xdvzSTrEeT0
srooGbkEqq4PWdg8bxYbLabIBzaLXApFJGsOOeFtwOnATMCZRU42wsm8TPS4
eQPni/db2rZszoOAsrlaXPecjV+Hh4MG
      "]]}, 
    {Hue[0.030679774997896203`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCRXMo9Qvax2WdmJJuZ22wHEW94QIsUTS7Jg2SlSc3cJry4
REORWtlFQtNCSbnk8oAmvFGU2AMP8oL236nT6Xf4TV3VGl8Oh8P/6/964lbV
9m8/ixSJB3TgK8JUatZHkwNhuZUzdm0wORwW+yRzauSQo3BV2XPn2/a673Es
Gj5rysK3rlUec9G2oRZVsF9kHqRD1v6ZUx94nITaca5hoTmQzKLqaJcd6w0l
C9HUHtSgDIkki+AanBuPtUaRxXDttEwtsjHkdExfHF6/98SRM9D5ZA4qWYsn
Z8K9blALHAxZAvO54NG4kUiWAhXDKr8THjkL86YzRmPlk2UYMK4670eTyNlg
zp0dinoBWQ7ecYG5SMiSc/BQNCKZevE6F4W5k+W7K8nkPGwGbLcW1wnJ+ZA6
dFqTfwq5ANa+uyWZzWsF1t4br1qqReRC6JfFYWNur5VQ7n0b30ZTySp86PYm
bhLEZMCtviwespEHgJ/uWU2+Ig2/PouFmQ==
      "]]}, 
    {Hue[0.266747752497686, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfAvrUVRW0kWxsc2M7awmTF8p/HAG3ugSGxCIkObUHMJLRSy
UnjjiSclJbVoIaJcwgtalusDU24P7tp/p06n32HNFmNtEMMw7F//158nzujg
z+p17DodGG8VTVdURpKDoX/2Nde6BWQBej40lplPHjkcIYzb02Z9WfM7Eo4l
a9CNZoUcDd2caWPr+pHzOw5a3pRt6PibHA+5PWZYa+PDbwn4RWdKw2soWYZN
qX3N0SMky2G6u6hrLAknK8CNsmV7bxHkFGz/GFzvVhFZhZ0qRWfxQRQ5FZd1
PGV/qJicBvNgpao0Io6cjpaR7vZVEUtWY9gqvXcK48kanF/vNlx+B5wBt7Pr
tM+bQNZCrfbkZrkk5Ew86hbClsekZB0Orz5tY+Uychaqsa8yihPJ2bib9613
nAWsx8BydFPbhJycA8PRtmsuP4mcC1X/4m29L+A87J7GeoWTCjIHWUNBzUNm
MhkojGKWuBNyLxD2pTUVNqfgFwx6hmY=
      "]]}, 
    {Hue[0.5028157299974758, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/DRCi212mhM+G82DHPNNce+KUpYsWHOB5pIcuQoV6QYkuUK
ESnJk0gKD0axSXugPKAUIiRJ7UFbrvbzrW/fPl+msiFf78pisZjf/q0z7yqB
l66j6VxkogN8U+a8IU1Idkdznn08uZBH5oJjtC0+THiQ+Rg5Yz5LJx37Tgug
/Yp1iLNuyX5oKbhvs/ffqZwOhI37sqoY/CSLMDm6vDemZMPpIFxVbNXqGQ5Z
ihGhxL5wzCWHoGtI019i5pFlUL6vnE7PepPDUXeqMVnSfchyLN0ElLebheQo
VFet1jSE+ZOjMaD+5toSA8kxUD9/+16oGXIsups2ngw6EVkBeZn+2qdITI5D
q5WjbcwOIsfDpb7MrTheQk6ATv6WMSSQkhNxknTQuvzx7ySwH3deFEfBZCU2
10NxaAwhJ6Odl5O7XxBKTkGn55xlii8jp6LNq3JtxfrvNKxt72oy+8LIKlh9
y2fMkeFkoILDNjZfknsByWudbrgnAj8ACITF
      "]]}, 
    {Hue[0.7388837074972656, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkoAwAcBvCZxUYhbK2IzS6GGXNf+yJES1LEi2Yly8jxJA8YpRASS7x4
Ejs8IeVoW1EW5cgcuXKVB0R4EA9of199ff0+oa65vI7JYDCEv/1bT17Ukhlp
9UKj2EEHeM+8oUBpBJkNb9bT9vEHlxwE/YG5OlUTQA6FsVWxZuxlkvnQmFcc
WtmL3eNwJDBEelfwptpjAfb6/TOL7W/kKHz5mT4K173gsRiDlQFHQT4cshQl
Z/vzA7uB5GjkzR5aq7ghZDkWT5Sxk8E8chwunJHtgns+WQGDW6M1jYaRlbgx
LAivwyLIiVA1HRRY8wXkJETaWiz1BiFZBafRrK7tiyInY6fCemoxicgp6Epg
t6VMicmp0PBFJve4hJyGuzGWo6hPSk4H18f2qGqWkTOwt3TYoSyLJmeixzI/
sRETQ86Cr2E1t+H739lw2TgPI1tycg66LsvfJodjybkwTuvOb0vjyGosv9bn
OTnxZGDu893VaSd3AzV+91e6FgV+AKt/hNc=
      "]]}, 
    {Hue[0.9749516849970554, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCNLEQuTSbU9pkZ5m5mbL4jl/KgxpOUJrmEEEnYy5KEPdgD
zQONSLnlVlZyi3IprYaW4sGllFCkUC5D39+p0+l3JBVNxVVuPB5P8tu/5fLE
tmXnZrgEsm068MB0Jff0icmeEJ4pa8esIrI/7syC0GFzAFkIZ15n0eWlgCzC
s6nspNX1tsU5DJ+Go9SxDgdZjBW/mg8m+J7lzKBSFyY1en+TpfCzqeqHZgXg
LIOJmYiatfuS5Zipctpv2UByDHJW95rbq4PICoxq9y275SJyPApbuzNNKaHk
RNTPNTw6rsPJSVg2W6Z5ajE5GWkNh7fuLRJyCnoLvgZsoww5FWvZ626qjQiy
ErWDpe4Gh5ScBsPFOqs/jySrwDePb02dy8jpeF16N7qOo8hqrDmtjR47cnIG
biy609zpaHImvFzqOk1fDFmDlpFxH31FLFkLG788IUipIGehRDMZssmPI7PY
WDh5WTz4N6DY0S9o++M5GwGx9co+n5+AH6Y5iN4=
      "]]}, 
    {Hue[0.21101966249684523`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsoQwEcBvBjKWpupxazs+mc0TDDcb9sto+8TEqsNoWUyx542IOSB0Kk
JIWSRGLKixdLksRR9sATHhDKXR7kFolC6Px99fX1+4Q6T0WjgmEY4bd/K+fJ
1lPZMeCYid+gAyMFsW/1Cj05GIldund7BUeOgLi0/OANUpFVOBe0vvsaJVmN
Oc5gr2YZshbNZ1ExoU23kmwe/X3+TfHixCZbj+J2h5lNfyfH4XCdd56rAyHb
gN4bNuB0WElOwAJn2t0uYclGdD5q1qLHVWQTTgSvtLgSRU6BPdJ42eLTkEV4
XrsdLb06chrKhrQaNceT0+EvqpL2GwRyBth574s0rSdn4sp3uvuxE0vOwgQ7
K/a8xJGzcWwOL7SGGMg5aH4+CHzVxJNzwTPOLxefQM7D3mF5slKXSM7H51rr
2BRrJJsR5rI6Rr//bYH7aKvUfZ1ELkB4vlfq2DSRrXCvfrdZJ5PJNoxYau8U
nhQysLU+yMVYUmV3Ac6g+eyHABE/pFN/vQ==
      "]]}, 
    {Hue[0.44708763999663503`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/CRs7AVLZbhb65tmJvZZt+c5UFyX3lwRF48KddQijx6cZYk
2bKkHCliaClquR42xUhCUo6pzZHQ/+db3759vkxda1GjM4fDYX77t2ye1eu6
fJ9FhXibDtzrmeoyjYjsgZ2HkwGjVxCZh4PO6XnjEJ/shz0uT+Zt55L9odkw
xzRku5ADIRx11AZV2AysQ/BuKxmztrWqWYfibPW4J+vrhRyGHHfl616xE1hH
QLL7PpgZ7EmOgpcq7y1eziNLkDFzlXyw4EuOxnG1fb/cxifHIkA6JjT5CMhx
eNy605a7CMnxGLllHIPmYHICnlp6H9ZyGHIiNgtEczXDoeQk6C62Cs8PReRk
cBvH01TO4eQU6Kss3U3iCHIqDFNuk+LcSHIaZkc/wpSVUWQ5jrSfpux6MTkd
uvbmV0uDhKxAv2ptpbdWSlbi5FpjXC6MJqtw1TVxeaOIIWdAsMQIOkJiyWqk
cAV20/e/Acepe5XcLGPdB5TeWaWupXH4AT/3ic0=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"n", "+", "1"}], TraditionalForm], None},
  AxesOrigin->{0., -12.616569944966944`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {-9.028018815182229, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.377431249041079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.986564940354067, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.706262975199909, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.487573774235079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.308232845579262, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.156216638280637, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.024289095238088, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.422848629194137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.3813947543659757`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.101092789211817, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.882403588246988, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.703062659591171, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.419118909249997, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939546, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.8329091229351039, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.2237754316221159`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.5040773967762742`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.7227665977411037`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9021075263969205`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0541237336955462`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.186051276738094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.787491742782046, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.438079308923196, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.8289456176102075`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.1092475827643655`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.327936783729195, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.507277712385012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.659293919683638, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.7912214627261855`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.392661928770137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.043249494911286`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.4341158035983, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.714417768752456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.933106969717286`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.112447898373103`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.26446410567173, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.396391648714276`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.997832114758229`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.648419680899378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.03928598958639, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.319587954740548`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.538277155705378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.717618084361195`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.86963429165982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.00156183470237, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {16.11809565095832, 
       FormBox["\"\"", TraditionalForm]}, {-9.028018815182229, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.377431249041079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.986564940354067, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.706262975199909, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.487573774235079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.308232845579262, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.156216638280637, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.024289095238088, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.422848629194137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.3813947543659757`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.101092789211817, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.882403588246988, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.703062659591171, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.419118909249997, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939546, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.8329091229351039, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.2237754316221159`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.5040773967762742`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.7227665977411037`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9021075263969205`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0541237336955462`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.186051276738094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.787491742782046, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.438079308923196, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.8289456176102075`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.1092475827643655`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.327936783729195, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.507277712385012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.659293919683638, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.7912214627261855`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.392661928770137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.043249494911286`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.4341158035983, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.714417768752456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.933106969717286`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.112447898373103`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.26446410567173, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.396391648714276`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.997832114758229`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.648419680899378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.03928598958639, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.319587954740548`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.538277155705378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.717618084361195`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.86963429165982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.00156183470237, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
    StyleBox[
     RowBox[{"\"d (n,m)\"", " ", 
       SuperscriptBox["\[Kappa]", "m"]}], 
     RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm],
  PlotRange->{{0., 33.}, {-12.616569944966944`, 16.332110158843836`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {16.11809565095832, 
      FormBox[
       TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.028018815182229, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.377431249041079, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.986564940354067, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.706262975199909, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.487573774235079, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.308232845579262, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.156216638280637, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.024289095238088, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.422848629194137, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.7722610630529876`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.3813947543659757`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.101092789211817, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.882403588246988, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.703062659591171, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.551046452292545, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.419118909249997, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.1823215567939546, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.8329091229351039, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.2237754316221159`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.5040773967762742`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.7227665977411037`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9021075263969205`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0541237336955462`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.186051276738094, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.787491742782046, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.438079308923196, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.8289456176102075`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.1092475827643655`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.327936783729195, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.507277712385012, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.659293919683638, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.7912214627261855`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.392661928770137, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.043249494911286`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.4341158035983, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.714417768752456`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.933106969717286`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.112447898373103`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.26446410567173, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.396391648714276`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.997832114758229`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.648419680899378`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.03928598958639, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.319587954740548`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.538277155705378`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.717618084361195`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.86963429165982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.00156183470237, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.606136712701549*^9, 3.6061368282065983`*^9, 
  3.606137569773604*^9, 3.62428250848125*^9, 3.624282550457862*^9, 
  3.6242825874557*^9, 3.624282687714834*^9, 3.624282726025756*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddataaall", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"la", "[", "0", "]"}], "/", "2"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "1", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "1", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "4"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "2", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "2", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "6"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "3", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "3", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "8"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "4", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "4", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "10"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "5", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "5", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "12"}], 
       RowBox[{
        RowBox[{"la", "[", "6", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "6", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "14"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "7", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "7", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "16"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "8", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "8", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "18"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "9", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "9", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "20"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "10", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "10", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "22"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "11", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "11", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "24"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "12", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "12", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "26"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "13", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "13", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "28"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "14", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "14", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "30"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "15", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "15", "]"}]}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "32"}], " ", 
       RowBox[{
        RowBox[{"la", "[", "16", "]"}], "/", "2"}]}], "/.", 
      RowBox[{"asol", "[", "16", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.606136321855685*^9, {3.60613656338592*^9, 3.6061366282711477`*^9}, {
   3.606136685021677*^9, 3.6061366995078173`*^9}, {3.606136786217514*^9, 
   3.6061368174461603`*^9}, {3.606137047431767*^9, 3.606137065245648*^9}, {
   3.606137126411407*^9, 3.6061371302580957`*^9}, {3.606137211802352*^9, 
   3.60613721315405*^9}, {3.6061386199512997`*^9, 3.606138625240284*^9}, 
   3.624282699680011*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kscaleddataaall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"6", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"7", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"8", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"9", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"10", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"11", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"12", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"13", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"14", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"15", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"16", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"17", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"18", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"19", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"20", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"21", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"22", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"23", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"24", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"25", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"26", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"27", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"28", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"29", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"30", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"31", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"32", ",", "0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26294370773940645`", ",", "0.5485888774666768`", ",", 
       "0.8252931226745016`", ",", "1.0936257288831162`", ",", 
       "1.355268484201758`", ",", "1.6113936853057818`", ",", 
       "1.8628489546826252`", ",", "2.110270763424637`", ",", 
       "2.3541524137611534`", ",", "2.5948862799760413`", ",", 
       "2.8327911894821773`", ",", "3.0681308617162473`", ",", 
       "3.301126740538301`", ",", "3.5319671803905597`", ",", 
       "3.7608141840667515`", ",", "3.9878084500284277`", ",", 
       "4.2130732238216755`", ",", "4.436717285154863`", ",", 
       "4.658837298318376`", ",", "4.879519685664177`", ",", 
       "5.098842138344303`", ",", "5.316874847373645`", ",", 
       "5.533681516379765`", ",", "5.749320202012335`", ",", 
       "5.9638440168990465`", ",", "6.177301721934962`", ",", 
       "6.389738228695877`", ",", "6.6011950282736125`", ",", 
       "6.811710559427165`", ",", "7.0213205263380996`", ",", 
       "7.23005817424487`", ",", "7.437954529660523`", ",", 
       "7.645038610643812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.10994084763441164`", ",", "0.34309080390698793`", ",", 
       "0.6979628892892172`", ",", "1.17216783350061`", ",", 
       "1.7633156756771347`", ",", "2.469231508294362`", ",", 
       "3.28797710445066`", ",", "4.217827119765506`", ",", 
       "5.257238359864941`", ",", "6.404821593689385`", ",", 
       "7.659317805327332`", ",", "9.01957870527067`", ",", 
       "10.484550833730989`", ",", "12.053262565594952`", ",", 
       "13.724813426387321`", ",", "15.498365244894893`", ",", 
       "17.37313477035315`", ",", "19.348387464414472`", ",", 
       "21.423432242143473`", ",", "23.5976169854377`", ",", 
       "25.870324689889355`", ",", "28.240970134949563`", ",", 
       "30.708996989479573`", ",", "33.273875281996844`", ",", 
       "35.93509917836404`", ",", "38.69218502022877`", ",", 
       "41.54466958588014`", ",", "44.4921085418472`", ",", 
       "47.53407505890774`", ",", "50.67015857049048`", ",", 
       "53.89996365496001`", ",", "57.2231090261418`", ",", 
       "60.63922661879951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.046858984468008985`", ",", "0.1951099138326069`", ",", 
       "0.49988823737522725`", ",", "1.0156928729205164`", ",", 
       "1.7961185121762113`", ",", "2.893847806621597`", ",", 
       "4.360711981662743`", ",", "6.247765755919162`", ",", 
       "8.605359778039215`", ",", "11.48320577340593`", ",", 
       "14.930433646540486`", ",", "18.99564112205554`", ",", 
       "23.726936870252977`", ",", "29.171978077873394`", ",", 
       "35.378003323954474`", ",", "42.391861493706635`", ",", 
       "50.260037341997936`", ",", "59.02867421256783`", ",", 
       "68.74359433101154`", ",", "79.45031701735226`", ",", 
       "91.19407510524643`", ",", "104.01982980713518`", ",", 
       "117.97228422584648`", ",", "133.09589568149863`", ",", 
       "149.43488699664047`", ",", "167.03325686124472`", ",", 
       "185.93478938154615`", ",", "206.1830629020785`", ",", 
       "227.8214581780356`", ",", "250.89316596483073`", ",", 
       "275.4411940830777`", ",", "301.5083740098939`", ",", 
       "329.1373670411973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.020177173733897234`", ",", "0.10522370068667693`", ",", 
       "0.325105927084724`", ",", "0.7749615677772809`", ",", 
       "1.5747637099866638`", ",", "2.8689338631327157`", ",", 
       "4.825962050539599`", ",", "7.6380519158301245`", ",", 
       "11.520794849673036`", ",", "16.712872208130772`", ",", 
       "23.47578309367777`", ",", "32.09359483650638`", ",", 
       "42.87271345105928`", ",", "56.1416716340458`", ",", 
       "72.25093218913102`", ",", "91.57270506192887`", ",", 
       "114.50077643139603`", ",", "141.4503485281189`", ",", 
       "172.8578890393476`", ",", "209.18098911959368`", ",", 
       "250.89822915892026`", ",", "298.5090515730158`", ",", 
       "352.5336399734439`", ",", "413.51280415617714`", ",", 
       "482.00787041419164`", ",", "558.6005767375801`", ",", 
       "643.8929725140326`", ",", "738.507322385013`", ",", 
       "843.0860139496348`", ",", "958.2914690400728`", ",", 
       "1084.8060583200233`", ",", "1223.3320189819683`", ",", 
       "1374.5913753402426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008754346347522814`", ",", "0.054874589919420534`", ",", 
       "0.19848666136436874`", ",", "0.5429290500701998`", ",", 
       "1.246333302712244`", ",", "2.533041024158188`", ",", 
       "4.7048507036931735`", ",", "8.152101416639287`", ",", 
       "13.364604782952432`", ",", "20.942437303229855`", ",", 
       "31.606604582987522`", ",", "46.2095879004633`", ",", 
       "65.7457824376507`", ",", "91.36183542188876`", ",", 
       "124.36689146469978`", ",", "166.24275154439954`", ",", 
       "218.65395135202814`", ",", "283.4577640935866`", ",", 
       "362.71413230168264`", ",", "458.695532743642`", ",", 
       "573.8967781096386`", ",", "711.0447588137527`", ",", 
       "873.108127934982`", ",", "1063.306932057249`", ",", 
       "1285.1221905317898`", ",", "1542.3054254771482`", ",", 
       "1838.8881446474818`", ",", "2179.191279135679`", ",", 
       "2567.8345777310997`", ",", "3009.745959620319`", ",", 
       "3510.1708270010668`", ",", "4074.6813390728958`", ",", 
       "4709.185648771653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0038189292690476583`", ",", "0.027962319377943183`", ",", 
       "0.11588612364291648`", ",", "0.3577177899114393`", ",", 
       "0.9153985202546988`", ",", "2.0531786442827205`", ",", 
       "4.173390007391847`", ",", "7.857420276181239`", ",", 
       "13.911818311820356`", ",", "23.419464941818102`", ",", 
       "37.79574864029497`", ",", "58.849690452113784`", ",", 
       "88.84996685742004`", ",", "130.59578316347014`", ",", 
       "187.4925534639739`", ",", "263.6323462696853`", ",", 
       "363.87905763611553`", ",", "493.95827603997975`", ",", 
       "660.5518054251185`", ",", "871.3968147856262`", ",", 
       "1135.3895844081876`", ",", "1462.693820482335`", ",", 
       "1864.853511227674`", ",", "2354.910298999384`", ",", 
       "2947.5253440327424`", ",", "3659.1056565874237`", ",", 
       "4507.9348752641`", ",", "5514.308470199173`", ",", 
       "6700.673350706769`", ",", "8091.771857737734`", ",", 
       "9714.790122269533`", ",", "11599.510771434216`", ",", 
       "13778.469964839296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0016725733947897908`", ",", "0.014009211317877194`", ",", 
       "0.06544388338949027`", ",", "0.22500590651997363`", ",", 
       "0.6350467105476668`", ",", "1.558057446474021`", ",", 
       "3.4400605302384024`", ",", "6.993023665088065`", ",", 
       "13.298711774780712`", ",", "23.936361342549688`", ",", 
       "41.13653303314027`", ",", "67.96347208296545`", ",", 
       "108.52828159372376`", ",", "168.23519135296982`", ",", 
       "254.0631839328611`", ",", "374.8852204046932`", ",", 
       "541.8272898913945`", ",", "768.6694902224036`", ",", 
       "1072.2913310331096`", ",", "1473.1634356581828`", ",", 
       "1995.8878040124807`", ",", "2669.788785254464`", ",", 
       "3529.5568963151286`", ",", "4615.947610288932`", ",", 
       "5976.537227168004`", ",", "7666.537928409491`", ",", 
       "9749.674106315833`", ",", "12299.1220491419`", ",", 
       "15398.515053186871`", ",", "19143.01602385413`", ",", 
       "23640.459618740053`", ",", "29012.565977220893`", ",", 
       "35396.22807272078`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.000734746062783449`", ",", "0.0069283341108066394`", ",", 
       "0.03601680887841681`", ",", "0.13648234583901928`", ",", 
       "0.4211392171141897`", ",", "1.1218975623446061`", ",", 
       "2.6737018690510967`", ",", "5.83649609020381`", ",", 
       "11.865206878197087`", ",", "22.738861380344524`", ",", 
       "41.461067451843554`", ",", "72.44518302161008`", ",", 
       "121.99858865062359`", ",", "198.92155392008522`", ",", 
       "315.23725495693617`", ",", "487.070557842454`", ",", 
       "735.6942314756329`", ",", "1088.7622942301591`", ",", 
       "1581.7512319470386`", ",", "2259.630850888657`", ",", 
       "3178.787548644355`", ",", "4409.223798984155`", ",", 
       "6037.058653634031`", ",", "8167.355065191619`", ",", 
       "10927.300831188237`", ",", "14469.770949880834`", ",", 
       "18977.300163956384`", ",", "24666.49544916154`", ",", 
       "31792.919181128855`", ",", "40656.474685537454`", ",", 
       "51607.326844389776`", ",", "65052.39139476338`", ",", 
       "81462.42751605262`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00032352775097747155`", ",", "0.0033915898306428128`", ",", 
       "0.019418066424871924`", ",", "0.08040228774920054`", ",", 
       "0.26926272250084665`", ",", "0.7739834235043753`", ",", 
       "1.9802255970141638`", ",", "4.619983134178512`", ",", 
       "9.99852594330458`", ",", "20.327071572463932`", ",", 
       "39.194347488815886`", ",", "72.21644752796762`", ",", 
       "127.91114093487508`", ",", "218.85005598880264`", ",", 
       "363.1499277106871`", ",", "586.3723661955743`", ",", 
       "923.9103645955641`", ",", "1423.9490198645622`", ",", 
       "2151.0976814666215`", ",", "3190.800969959046`", ",", 
       "4654.646815495264`", ",", "6686.700852829612`", ",", 
       "9471.008171481793`", ",", "13240.415554611533`", ",", 
       "18286.879945271463`", ",", "24973.44195157718`", ",", 
       "33748.056740594075`", ",", "45159.48867212878`", ",", 
       "59875.49048596207`", ",", "78703.50277728417`", ",", 
       "102614.12487319375`", ",", "132767.624056167`", ",", 
       "170543.76636654243`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00014272642887534106`", ",", "0.0016465772337010182`", ",", 
       "0.010294629676195726`", ",", "0.04624056961948764`", ",", 
       "0.16702967364917082`", ",", "0.5152768149970706`", ",", 
       "1.4086553806021704`", ",", "3.497989185324469`", ",", 
       "8.029558789502577`", ",", "17.260485665213967`", ",", 
       "35.09149096614509`", ",", "67.9996859548564`", ",", 
       "126.37558152442351`", ",", "226.39344538377077`", ",", 
       "392.57272576820884`", ",", "661.2207363036486`", ",", 
       "1084.9833922554471`", ",", "1738.7717363641955`", ",", 
       "2727.3775236303704`", ",", "4195.141477964943`", ",", 
       "6338.093217260683`", ",", "9419.0424934085`", ",", 
       "13786.167534971277`", ",", "19895.718136227413`", ",", 
       "28339.52892946771`", ",", "39878.1222289589`", ",", 
       "55480.270164936934`", ",", "76369.98275335279`", ",", 
       "104081.99228982125`", ",", "140526.91523128832`", ",", 
       "188067.390752356`", ",", "249606.62065008678`", ",", 
       "328690.86843568`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0000630618193859781`", ",", "0.0007939426553328188`", ",", 
       "0.005382007572594826`", ",", "0.026063952845619787`", ",", 
       "0.10100847975518812`", ",", "0.3328655694652112`", ",", 
       "0.9683353307004345`", ",", "2.5499957203177224`", ",", 
       "6.188305694543378`", ",", "14.024310655600274`", ",", 
       "29.983378288375718`", ",", "60.95865931459154`", ",", 
       "118.61138876315543`", ",", "222.03522249693498`", ",", 
       "401.6052573009171`", ",", "704.421039098273`", ",", 
       "1201.8586620815677`", ",", "1999.8720511056297`", ",", 
       "3252.8298592658366`", ",", "5181.844369391674`", ",", 
       "8098.744737238758`", ",", "12437.07133760378`", ",", 
       "18791.723461030648`", ",", "27969.181852695085`", ",", 
       "41050.55338619295`", ",", "59470.05042777128`", ",", 
       "85111.92517966504`", ",", "120429.33260694168`", ",", 
       "168589.09766608785`", ",", "233646.91678369028`", ",", 
       "320758.1333004067`", ",", "436429.8954212701`", ",", 
       "588821.2367218689`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.000027898785742797063`", ",", "0.0003806259896014558`", ",", 
       "0.0027806489943444216`", ",", "0.01444221192304972`", ",", 
       "0.059770649404698596`", ",", "0.20954968119004846`", ",", 
       "0.6463346308723178`", ",", "1.7991139748184135`", ",", 
       "4.60235576598771`", ",", "10.967082363540475`", ",", 
       "24.59797026602133`", ",", "52.354651285503955`", ",", 
       "106.44209686521985`", ",", "207.82965359588354`", ",", 
       "391.44722753230025`", ",", "713.8974114595525`", ",", 
       "1264.6620502286366`", ",", "2182.0798480066305`", ",", 
       "3675.738158814745`", ",", "6057.368158264102`", ",", 
       "9782.870380400036`", ",", "15508.740500506894`", ",", 
       "24166.92785556072`", ",", "37063.05739334511`", ",", 
       "56003.99672519383`", ",", "83461.97229317232`", ",", 
       "122783.85233805199`", ",", "178455.84082710455`", ",", 
       "256435.68874650737`", ",", "364566.6517251691`", ",", 
       "513089.8319938595`", ",", "715274.2660183547`", ",", 
       "988187.1863125332`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.000012355891127768876`", ",", "0.00018158445820273684`", ",", 
       "0.0014221743645360446`", ",", "0.007885708598298707`", ",", 
       "0.03471121452012328`", ",", "0.12899951722711087`", ",", 
       "0.4205012655071992`", ",", "1.2336494964829463`", ",", 
       "3.317868106505505`", ",", "8.29340220756761`", ",", 
       "19.47166525243865`", ",", "43.30057033324381`", ",", 
       "91.8169973435498`", ",", "186.67348603412137`", ",", 
       "365.5604145478327`", ",", "692.1876417173994`", ",", 
       "1271.4439488034104`", ",", "2271.94592923687`", ",", 
       "3958.9522675468806`", ",", "6741.5918572715345`", ",", 
       "11239.577909405618`", ",", "18376.104368745528`", ",", 
       "29505.501726883012`", ",", "46586.53031036343`", ",", 
       "72414.98203900065`", ",", "110932.62694424695`", ",", 
       "167633.5682771918`", ",", "250093.85979569284`", ",", 
       "368655.901602699`", ",", "537305.7890830387`", ",", 
       "774789.5777552992`", ",", "1.1060234930385102`*^6", ",", 
       "1.5638636197772718`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.477275887641021`*^-6", ",", "0.00008626254405209636`", ",", 
       "0.0007210286772342008`", ",", "0.004251034848326942`", ",", 
       "0.019830870084319708`", ",", "0.07787240122029827`", ",", 
       "0.26749395521118063`", ",", "0.8249417435272671`", ",", 
       "2.3270279118847244`", ",", "6.088264685107839`", ",", 
       "14.933485393837438`", ",", "34.633106545466546`", ",", 
       "76.46446304552605`", ",", "161.6245871970866`", ",", 
       "328.59960703999394`", ",", "645.1348443853474`", ",", 
       "1227.1997297045662`", ",", "2268.3676368591987`", ",", 
       "4084.412490267735`", ",", "7179.758774205404`", ",", 
       "12344.826792188038`", ",", "20796.431209684368`", ",", 
       "34377.38493869579`", ",", "55836.52902683656`", ",", 
       "89216.78281496132`", ",", "140386.75544453267`", ",", 
       "217761.2902846867`", ",", "333268.38546873984`", ",", 
       "503634.6560490917`", ",", "752079.3434314512`", ",", 
       "1.1105283662495387`*^6", ",", "1.6224856437769053`*^6", ",", 
       "2.346729584574295`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4299783300781777`*^-6", ",", "0.000040828656423511816`", ",", 
       "0.00036276261622052565`", ",", "0.002266080223813239`", ",", 
       "0.01116747063169837`", ",", "0.0462030130057035`", ",", 
       "0.1668089780494559`", ",", "0.5394897562532223`", ",", 
       "1.5926907920523392`", ",", "4.352905646075316`", ",", 
       "11.133998113047081`", ",", "26.883741489895836`", ",", 
       "61.70496306464596`", ",", "135.40313408218836`", ",", 
       "285.42245631253735`", ",", "580.2923707494562`", ",", 
       "1141.8141225959835`", ",", "2180.800983303457`", ",", 
       "4053.411659917294`", ",", "7348.195481940048`", ",", 
       "13018.166229762797`", ",", "22577.87080386109`", ",", 
       "38392.9293139963`", ",", "64099.39674278193`", ",", 
       "105203.14325316394`", ",", "169926.00637543702`", ",", 
       "270386.6152669042`", ",", "424230.57426869485`", ",", 
       "656858.3616353321`", ",", "1.0044413104884835`*^6", ",", 
       "1.517968102853365`*^6", ",", "2.2686283161464054`*^6", ",", 
       "3.3549180246006474`*^6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0788055312365657`*^-6", ",", "0.000019261948711825043`", ",", 
       "0.00018128231724244716`", ",", "0.001196036313835428`", ",", 
       "0.006208907410717203`", ",", "0.026994708755067792`", ",", 
       "0.10219305510162194`", ",", "0.34586184570748485`", ",", 
       "1.0665015347393558`", ",", "3.0393056042628737`", ",", 
       "8.093208576670781`", ",", "20.313850431056892`", ",", 
       "48.40143161547078`", ",", "110.11458257269058`", ",", 
       "240.35919449344954`", ",", "505.46038119034`", ",", 
       "1027.6477641700167`", ",", "2026.010292081142`", ",", 
       "3883.435242054346`", ",", "7253.7338081214675`", ",", 
       "13229.79384728185`", ",", "23602.864988557933`", ",", 
       "41255.8400574094`", ",", "70750.75205176548`", ",", 
       "119194.04557627995`", ",", "197494.23797518242`", ",", 
       "322167.50345483515`", ",", "517900.12984208734`", ",", 
       "821145.9307072529`", ",", "1.285125448714225`*^6", ",", 
       "1.986706864589313`*^6", ",", "3.0357915699500106`*^6", ",", 
       "4.588007095374869`*^6"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.606138635421526*^9, 3.606138641983644*^9}, 
   3.624282718668743*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", "\[IndentingNewLine]", 
  RowBox[{"Kscaleddataaall", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", "+", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Kappa]", "^", "m"}], " ", "\"\<a (n,m)\>\""}], ",", "Blue", 
      ",", "20"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.605978265744582*^9, 3.605978267725856*^9}, {
  3.60601743102458*^9, 3.6060174321603394`*^9}, {3.606056005569145*^9, 
  3.6060560260247297`*^9}, {3.6060561653469553`*^9, 3.6060563040283527`*^9}, {
  3.606056539941307*^9, 3.606056610371339*^9}, {3.606056681186668*^9, 
  3.6060567295704937`*^9}, {3.606137281193617*^9, 3.606137282671122*^9}, {
  3.606137377434327*^9, 3.606137473174893*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[{{1., 0.}}]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/B/i4gUhdz8hcS22NzXvi9yvmAvRJMIeaAoT3LmeCGs9oQQ
IkUsD66FmilJkykWsZijmGtzzvn7f+vbt8+XLanOLeMxDMP+9Hf/Y5IY5ztO
GmXPKjqwllqpaI8xkO0hb76uZeQasjN0h+bY4qsFyb9dUT1fPrZYt0f2gEjn
5r/deUz2gVStN2dfGsgBWB/Oirs5N5IDUTh1L9gvuyEHYXOVb6lqvSWHwMY1
4JQ3aSKHIt1zo+f87p4cBoeOtAql9yOZj/r83aPuiCeyEOymvUUZ+UyOADvZ
xV9nzeRIyMOPrPs8C1mEolGXw1kdZzFyBjTM1uALOQp2igPbgsJXcjRmhkw1
Nc5v5Bj4T6+MPixxjoVePbAyIXsnx8HPa4eX/ME5HiptaXBm3wc5ARr3bKU0
8JOciLZV8Zl2mnMSlp3kWwKRlZwMheNYxsYc5xRYhxt6jcIvsgS+hpHKi3HO
gIspL6jFicEfmwBhv2xQlcrgG1rjnkk=
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yGkogwEcBvC9m21u++AM2SRXYnMfsz0pwhciV/jgClGSI1okV0qE5Cgf
lSw+OMJKI1doSRQlIpEjmpvUhN7/+9TT0++RFVallfB5PJ7sr//L5kkt7Vhd
G51kVulA3NC7Ydn9eYWlOVx8hOI2wTFZgtnng+zcjA01a3uM6YpdG7wvyc7o
bixP3Xt4ILvhfJdR5Fq9kqVYMjKtteJPsidStWUX+p5vshcW5VMKzYKJ7I30
gvW3/iQeWPtCGZS/nT/CkP0x/eVxMmrgkwNw25ut9b0XkAORYOf8LnszI8sx
41esFD0KyQoIlUvGyyMRORgq/nZR5ZyYHIK4lZ1TSbs5ORSCedOmKNmCHIb6
22ZNlsiSHA7padfIjY5zBDJ/zqqbSqzIkXDU9gVvWViTo5ByaDLmTHCORueg
7kWvsiHHoPZeUFi5z1mJxouTGkOeLTkWQY/VMaorzirEF2z4OZXakdX4StSk
jF9zBs6nmQUHuYR1CzD8MXBXVyHBL4SsiJs=
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfDNzOe2XDbm9mBzlwxzmcvslNqb+y2WxkoKpSSl0Ei8kGsZ
L5uShQeUFPoioVAuD0R5EFnMg3khMqH9v1On0+/IDG1ljW48Hk/21/91xaFZ
vWtplnd77tKB8BM9uxDzteOiJ7ymTOfSFBvZH3HXVufaw6jGZQn0dudlJ3tP
DoHD9F6g472RI3DErovtox/kSBh6l5njEidZjrSHyd0gFR8uR6M1apZ5HRSQ
Y3EtUPqOW4TkeIzsfG6xIww5EXiSRakqvchJKNX2H1V8e5OT0WTqLK8d8iWn
YG9gXrv/KSKnIm5aVd1e5UdOQ72SX/NY7E9WIvLHvvT8wjkd8ovBCbkxgJwB
ARpyC0WB5EyEuW8qRFOcs2AzFB04JGKyCnU9H+aOMc7ZWMw77PNgJOQctN7P
jTNdnHORMLySeWrjnIfmeJ3ZWhJEViPaWCO82eCcD5+K921LaDBZgwm+uzir
izNwe9UffHZJNgLqmYbUaYUUv7FsgV4=
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yE0ogwEcBvChFileY3htycsm5PtjM2N74kBJPmpvyoF8axhKcqA5UTgQ
NwcHTa047MCN5UKN4YAltAORAyPbsshH7/996unp93CdlpaecIlEwv31f4X4
jG+mYfuBLtZJB16GWy8HIsLJkdh4qTDXhd72BTPgX/NWg01n5AQ0n4X6Yplb
o+BkXFgXHb4bH1mJjdlnrbrgk5wGu2up2lsjgeB0KD7Oh9YXI8gq9K7Yg3Oz
UnIm2AuDd9AYRc7C4b0v4N6PJufg2+8/vWViyLmYsOWqFpQMOR9h1/Luu9Q4
ciFY61HHfJyMXIQtXi1tC4guxonsa9PljieXoGtsOppbSyCXwjnVfGRpl5PL
oNBDamMTyRpoUvn6ZZdoLVoa1z1P40nkcnC249daNpmsg64/o0a/I7oC2/Fy
p6GBJeuxV857nHeiK9EacnSrzCnkKlRV8pqDd9EG/OzO9D6PK8hGjOizRx8+
RANXcq3Kb1EKtgLXkxqz6VGJX4S1hrI=
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/B5TuY5w5ixSSNk836NfWUiedQ2y4ER24jiQg4eeRZNSTKX
HZbkgJQsiv5GDt6luDhRUp5FUigL7bdvffv2+YqbOlUGdxaLJf7r/zrzqjAb
Gtye37m7dOARYi2Twyb7YFRTrNddf9mdDsL6nqWj13RL5qF5uO3SJj1VOM2H
fbU6/Zx5IUdBIzObfA8+ySIs7IccK49YcDoWcn/3tCXGkxwH8fVi/1SND1kC
Y+hQ64CVQ05A97RaoFsKICfi+2IspWgniJyMN0smWxrIJaegim9rdJSHkGWo
3T5zJHXxyKmYXJeUHE+GktNQIdjYnDOHkdMxp4s/D5wJJ2egfoJ30jPCJ2fC
WPczft8aQc6C4WasVKuMJGejT73KmMME5By8ts86DDcu58Kjp669bT6KnIeD
96uH7HohOR9eI5XjquBoshwKvWlFZne5AG8eH3fylhhyIcqEkq0nTxFZASmH
OVxWuww0M2tKbyt5EHD4VWliHkX4BYK+gZw=
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsowwEYBfCRFYW5zNyG/U1uSYzNbNh5wdK0aIkoRcSDFB4U1swDL5Mk
tcVCucsDckmavKCw0OTOSiG5LcmDcmnfTp1Ov8NUNRbXuLNYLOav/+vMm2Io
V9JWn8vbpANJo7fV7cPeZE8kWiPONrLdyH44zJvqXW96szjNxZJSbw8bXSaH
4GitoCaLfa9wmo+d8+6BgMtPsgDvNunNVQcLTkfDZvAsOuOwyTH4vu4ydcq8
yLGY7TkP2/D1IcejUbedv6vyIydi4aL2YMzhT07C853c6NURSE7GjL5VXfbK
JaeAeZfll6p45FSw+ePVpYPBZBHkGoFGbQ0hp2HLotl7+Aolp6Mh0tQwwA0n
i9HvcWToE/LJElw0Jcw5YiPIGciUtsTNR0WSpah4MowYfaPImZg2Dpc0f7gs
Q6FIV+6oE5DlsPszE1vHLmdh+bRv8EXGkLMxM9muXzS7nANvo+lO+eOyAkqr
OcheEU0GzJXax+kVsg5Y1Z6I9zlC/AJwdYiu
      "]]}, 
    {Hue[0.3224758424985268, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/BlyJmRNudsf5u7ucYcO76Oh6m9bOVIoS3LA6EkyfkiRSKU
B8kTD0TuI4bmeBHKkhVzRknK8eBIOdpv3/r27fMVGmp0RicWiyX86//a86w6
c6nUnfQHbtEBnUzDNPr5kt3QoLmw/Ry5kDnQWPRfi7b3Tbv9oSw+fsrxsZED
MHqwU6HVn6vsDoE5QBzft/NGFmDkzioo4f+QGXD5g9aueWfYLYLJc7VaVuFO
jsDQ40eedN2bHIXaOctu+hWHHIOillxz26YfOQ6mZ664rN2fLMGq/jqyOYJL
TsDxzLn1bIFHTkR9DGfCVRJITkKzMcSdGQwiJyMLL5Psh2CyFLOencWQhJJT
cDjwXSUz8smpWLuQnwb3hpFl6IiVT7cUCMhpuJ/6jLu5dDgdWqZVIS4XkjOQ
b6vLG7t1OBOC6oa7pVKGLId6sTZ8/MRhBbLZ+1PL6nCyEqFV7KXoFYdVaNrb
3pCKRGRgmOeh9uohtwOF2m7D5asIv61HhAc=
      "]]}, 
    {Hue[0.5585438199983166, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfBlQkxuk81GG7NkS4bhY+wklDAlilaUWiJRpKl58KJIe7Ut
Dckl5YEmhebSWk2UsgdSE1k8CHtAEnPp+3+nTqffkXcPtpgieDye/K//yyak
70jkt6kC0kM68G7cnzHfpZBj4LdNW4S2WHIiki2bUQOBnwPWQognI4Jd649k
EexagVMw5NazlmJ15GJ4avSFLIOxdSv2lvkiZ+Hdf6N9PeaDtQLmhj5IwjFk
JcIbR7WNp/HkXCxoEnRz8iRyHjwGe7WhNIWsRnTUhzukSiXn48Rk8/bw08gF
GAsv1j8fisgaOATtoYqedHIh1Bu+3fkPCbkIs7ovldCcQS5GNX/YawhmkrWw
nhsF9zIZuQS6nb2Vfh/nUhQurwWaeuXkMhQoOyfiIrPIDDxtFyKxg3M5vhO8
3kBuNrkCQ9ZgxraLsw7dzujxN0ZBrsRl81Xdwx7nKswtdvrOmByyHsyuO//J
xRlQX9doRvOUrMeBz/lI15JTiV8k64W1
      "]]}, 
    {Hue[0.7946117974981064, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7NcvnardI6RwACrg0H3Qq/jdPjEon8NB9u9f
cZ8OfihfwOGi6uKUbC0WKF/EQXjlhm1W/77sh/AlHFZzG71ckXoBypdx+GJX
cuPOnaf2EL6Cw0SBiSHVNT+gfCWH/YdPF6ZkMzlA+CoOcz9Gy1ZLcED5ag7P
hCdNU4/khfI1HHJjOO0S5QShfC2HtBL9yUfShaF8HQcbZ3u3rb2iUL6ew+UD
zNO8pohD+QYOn+e+FHhXJwnlGzr80PMpbwiQhvKNHAy5p5mUcstC+cYOwjod
Js83ykH5Jg7CUWfLrygpQPmmDv8mS1VpPIHxzRySLcteLJyrCOWbO9RvCmK8
568E5Vs4rNfJ0sv4DeNbOryLqFm4Z4EylG/l8IHRtMrLQQXKt3Z4GnCzt/QW
jG/jMNl74uPp+apQvq3DKee7n5mA4QTh2zm0qE7dxtAD49s7MDakdlwRVofy
HRzcQp692z0dym9wcLin+cfhvbiGAwBLuYOa
      "]]}, 
    {Hue[0.030679774997896203`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsowwEcB/BF459XwzxmZP+ZGcmYx+a5bzig7bKSFS7Ko10clIMQQw4O
XNYcRGlKlDTvgyhTHimURwgHr4gwM8882m/f+vbt82Wr6nXVHhwOh/3r/7ry
qPZMOxzsmWGX6cBKsX7+bFhAZtB6JVp3aIPIPBSMqqxlZobMh9FYNCge/lpy
ORzlwnHbrPKSHIn3BcHz4v2e2mURbC35plfmhSyGwbfzQD3GgcsSRAaEl/at
e5GlCMiV+Ew1+pFl8BrZMqye88gJ2M2a6qopDyYnYuDt2lo3GUJOQuFJnzzw
IoycDJ2JL35+F5BT8LBvLuE5hGQF+ns7Yn8OosipYDacmldLNDkNVQvOr8cJ
ETkddv24U2lkyRl4MlUf+2nFZCVs3WWGUF4MWYWHlZ+Zm023M6HhGva82yXk
LMibuOytPJacDRkK/T8O3c6B5k43Z26WknOxVnmsiBDGkfPQ8Gm0bE+7rYYp
vkLhWSIjA6dHQzv2I3Ib8C3sdZ7WxuMXLgWMdQ==
      "]]}, 
    {Hue[0.266747752497686, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/BZiRoZ/syx2PG3y4iZe+yb5EUhL2sZQsv14Cr3AyW0UrKH
tTlrb2QpRySZWgpPaCSRB3mRoqQt5Gi/fevbt89X3NxVa+ZyOBzxX/83kFd9
U75TcGSQuumAnJF7LmaE5HBY2C9J/BND5mNz6r5sMCOSzMC5vv/AGrjkBGgq
+nyr9rfDgIWIMj70jAytkEVIsHRa+t9f9AFLcDfpe1lSfpNZeE/GdgyiUAQs
g9+haJvQ8sgK6DoeNdfdfLIKuyWjzFBSLFmNKl9lxPhCHDkTIfV+s+lTQM4C
WOuVuyiJnA3Z/PL5Rb2QrIFulKcta00h56B8eJu3oRaRtbjMqb0RJIvJuZg5
8J7u/QSdh7l2Y5zpVkLOx1pLTYzLJSUXIL1xYLVymCUXQuFYFLtL08hFOO5N
NE9/BV2MaM/sB7MlI+tgs3smz8xycgmy65zV4TEKcimUx9bC1L2g9eh+bvWa
6pRk4BojmjA/eQw4WufaGuZU+AXQG4JP
      "]]}, 
    {Hue[0.5028157299974758, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yEsoAwAcBvCNjClmwrBhY2ye837bPhrRkDhwIUSxmR28DgvbaTEOHomQ
4sJW7KIkZZEDk4NSahROklAo88ij/X319fX7RK262nYPBoMh+u3fuvOkkLA4
Y9UusZ0OlHDj+9eGosg+qH8Z9KkZ5ZED8G0Z7ah6DiAHYY/FVG+OsMihYNpa
tjOZrl23Bfjy8sXcg5MsRL5E3x3huFG4HQ3+keHqtOuNLIa6RqC1Sz3hdhwW
cwqV/ktsshQ70/IKroVDTsDMgHF5yRpIToJpNfvkuCGYnIJSdo9ZeM0jpyLx
IuRKVx5OTsOK+rzqY0JATkeplnlvtkeSMzBrvXMoNUJyJhyzn1yWRkTOQueF
WdPbHE3Oht7En2qqjCHn4NUZZtHLxORclBkft7p9Y8l5aNznjB9e/jsfVn41
j2OJIxcg2Xu4bVMnIRfiXtWilMik5CKcldWtH9z+Ww5j5+fj7UI8WQFbsWnj
WpVABt7Dgg9dr2QDkCSf9OubT8QP/giB4Q==
      "]]}, 
    {Hue[0.7388837074972656, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsowwEYBfA/CqkxrEiGzczGmrnPXHaaiNRc9qYYkyfCA5OweUHNE3Jp
IrdSWoo8iDCWFA/IJYUmhZhJw4NCaJ9Tp9Pv8HSNZbWeDMPwfvu37rwoj1++
xGqz0EoHDDNesyoFj+yLm6bb+zt5GJmN/vf4YWdlMJmDZZVudenGjxyKwAGP
s0QdQw7HZVEJd3/Fsel2FKS20ebu6z2l23z4b4Ss1steyQJ0sT6b9E8M3BZi
fs2zoMHqQxZBu1DITYnxJ8eBKezczeMEkSVYdLnGrx45ZCl6Ty7s7LEQsgzm
74SiQ1EYOREP7E5Ny0g4OQk+z1XD9ocIcjLqDFpLXn8UOQXl3K32oykeORWm
NXZxzxyfnIaKlrZRxUw0OR36We8+y5CALMfh+aSl2xhDzsCSY9lWUS0kK8DS
CHLXM2PJmcj/PlBHBojIWXAaP+pfL/6dDbM+6W1iWkzOQbNaqjLUxJGVKLWm
79xGxJOBwdaga/4puQvYNpkWOnok+AFt8omK
      "]]}, 
    {Hue[0.9749516849970554, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFkowwEcB/DlXFLDCDWyuWaM2cyYY19LKw9yJGRNIi+IMkd5kgeFOdKk
FTJlZU9y5HjZHJMHL4tarhIR9rIy5Fih/8+3vn37fPnNXdWtfiwWi//bv2Xi
UVnM8uEzpdBOB7r9ny4btgRkNuqHuJv9Hh45DBrJ9vKyK4ociU/jilyh45Bj
4BR8tN23B5B5UPY5e/JjX22ME6A51Tq85mOyALreRsN9kFvFOAlVmW2+q4dv
cgpehDLZ92IgGAuxfWBqcmhDySJkWR2ex/pwcgbO5wes1XWR5EyIp+JGn8XR
ZAlmO7jenZtYcjZMeuWSRM8jS+ErVbeoH+PJMjg1Z+5icwI5B7uWkVDOPp8s
x6fmrsLgEpBzUTdnFxlvE8kKrE7uwX2XRM6DbmAisOQqmZyPoqOLLelJClkJ
TmXIeflGKrkA1wvBhREzQnIhAqZ3bC+daeQirCm+DrVqEbkYb+/jHVZOOlkF
OfvBonD9GzCMrcfVmDIYDwJZeYO+sloxfgA9EYyM
      "]]}, 
    {Hue[0.21101966249684523`, 0.6, 0.6], PointBox[CompressedData["
1:eJw1yFsogwEcBfCxPYyoySU0bGvDGJnLNmx2lFxDuY8iinhCKSRaSUbhgZTa
ELm+aFNSzIcXUSiXEkmRXB6kTxJpoe/v1On0O9K65qJ6dx6PJ/3t33J5NdoF
n/7spXKbDije1tVlGjlZiMcNuel2JYwswk1yce5VVSDZDzmJPXtTXz7kQMCi
c7hNCMlisI4W/tDCN8NZgqaagb5B5o4sQ7BoZKhv/9rIWY5a02P2qOWDHA6B
K/RkJYsPzpF40rqXeJR6kqPAYNI/v1tEVsE51+jynvElx2J+dblp2RZAjoNn
ygWT3hZEViPTbFwtV4rJ8VhXjhlYJpScgDxWnFNhk5ATcWzd7nw5lJKT4GG5
q3GyMrIGO0vVp4tecrIWm61rpi6xgqzD1kP32ZMsnJwMVfZF/7gkgpwClVpv
9Q2IJKfCda7V3POVZD1eGo50vc//NsDe0bZbeRBFTkNIZXrr8Ww02Yiq6YIO
fbuKDMS/GobfM2I4m4HUhsKNLO9Y/AD3IoaZ
      "]]}, 
    {Hue[0.44708763999663503`, 0.6, 0.6], PointBox[CompressedData["
1:eJwtyFkowwEcB/A5HmhE7maOP+aYv2HY8B//L4lFJEdISo5YHjzMkePBA5Er
ioRFHswR0iyJHEVtFA9SiieKsiJKqeVuv299+/b5MjXNRfX2AoGA+ev/2vLK
r5W8JBo7o4/ogI98utq6LSE7YVqqsIg5huwOz9s8DWcRkb1wJhye2Sv2Ivuh
Il6n0j24kMUwe656ZPH25GBUWvTm08/XQ5tDsDkpS9J2bfI2h2FqJXmMO30j
h6Px/k3btCuAzZFgWYcfia8TWYoz8Y4x29mNzKKj9XKx8sKDLIOhLGDJ+OxN
jkOu8KD37tGPHI8t0cVT+74/WQ4hN6IcbQkkJyCT5Ys0/cHkRJjmFLoCE0NO
wtTg/Ne3NYSswPH4eWhdaBhZiRll4Ud+hoScjBafudK20nByCrZf+pje6ghy
Kk4Gd85dayPJHNTq4u7ZqiiyCqYJiXm5UEpOg0PQVY5eFU1Oh6F84NrKsGQe
scupW452MWTgvWFBI7oh9wBN+vSNoXUZfgGTFISg
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"n", "+", "1"}], TraditionalForm], None},
  AxesOrigin->{0., -13.73965611848174},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {-9.09701168666918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.408338786504155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.004369564987574, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.7174362757980335`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.494742263713692, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.31272051204865, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.158784033785882, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.02541332245037, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.1892564076870427`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.5005835075220182`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.0966142860054366`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.8096809968158968, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5869869847315546, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.4049652330665133, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2510287548037454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.11765804346823246`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-9.09701168666918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.408338786504155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.004369564987574, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.7174362757980335`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.494742263713692, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.31272051204865, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.158784033785882, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.02541332245037, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.1892564076870427`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.5005835075220182`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.0966142860054366`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.8096809968158968, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5869869847315546, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.4049652330665133, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2510287548037454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.11765804346823246`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.718498871295094, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.407171771460119, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.811140992976701, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.09807428216624, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.320768294250582, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.502790045915623, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.656726524178391, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.790097235513905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.626254150277232`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.314927050442256`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.718896271958837`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.005829561148378`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.228523573232719`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.410545324897761`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.564481803160529`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.697852514496041`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
    StyleBox[
     RowBox[{"\"a (n,m)\"", " ", 
       SuperscriptBox["\[Kappa]", "m"]}], 
     RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm],
  PlotRange->{{0., 33.}, {-13.73965611848174, 15.338956303737367`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{-13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.09701168666918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.408338786504155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.004369564987574, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.7174362757980335`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.494742263713692, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.31272051204865, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.158784033785882, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.02541332245037, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.1892564076870427`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.5005835075220182`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.0966142860054366`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.8096809968158968, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5869869847315546, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.4049652330665133, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2510287548037454, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.11765804346823246`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.718498871295094, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.407171771460119, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.811140992976701, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.09807428216624, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.320768294250582, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.502790045915623, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.656726524178391, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.790097235513905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.626254150277232`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.314927050442256`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.718896271958837`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.005829561148378`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.228523573232719`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.410545324897761`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.564481803160529`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.697852514496041`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.606137468694911*^9, 3.606137475889976*^9}, 
   3.6061386452910347`*^9, 3.624282508635057*^9, 3.624282550608828*^9, 
   3.624282587627651*^9, 3.624282687883102*^9, 3.6242827262050867`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1038, 710},
WindowMargins->{{2, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 193, 4, 92, "Title"],
Cell[775, 28, 548, 11, 121, "Input"],
Cell[CellGroupData[{
Cell[1348, 43, 437, 7, 80, "Section"],
Cell[CellGroupData[{
Cell[1810, 54, 4182, 126, 199, "Input"],
Cell[5995, 182, 1241, 25, 60, "Output"],
Cell[7239, 209, 1392, 30, 60, "Output"],
Cell[8634, 241, 1240, 25, 60, "Output"],
Cell[9877, 268, 1402, 30, 60, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11328, 304, 1054, 17, 220, "Section"],
Cell[CellGroupData[{
Cell[12407, 325, 204, 4, 28, "Input"],
Cell[12614, 331, 159, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12810, 338, 525, 8, 46, "Input"],
Cell[13338, 348, 473, 7, 28, "Output"],
Cell[13814, 357, 473, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14324, 369, 509, 9, 69, "Subsection"],
Cell[14836, 380, 2064, 50, 46, "Input"],
Cell[16903, 432, 1954, 43, 46, "Input"],
Cell[18860, 477, 360, 8, 44, "Input",
 Evaluatable->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[19257, 490, 414, 7, 44, "Subsection"],
Cell[CellGroupData[{
Cell[19696, 501, 4672, 144, 352, "Input"],
Cell[24371, 647, 3495, 101, 80, "Output"],
Cell[27869, 750, 4132, 114, 114, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32050, 870, 475, 6, 44, "Subsection"],
Cell[CellGroupData[{
Cell[32550, 880, 4510, 137, 369, "Input"],
Cell[37063, 1019, 353, 5, 28, "Output"],
Cell[37419, 1026, 4208, 124, 114, "Output"],
Cell[41630, 1152, 4192, 117, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45859, 1274, 4561, 138, 369, "Input"],
Cell[50423, 1414, 262, 4, 28, "Output"],
Cell[50688, 1420, 4131, 124, 114, "Output"],
Cell[54822, 1546, 4127, 125, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58986, 1676, 4558, 138, 369, "Input"],
Cell[63547, 1816, 207, 3, 28, "Output"],
Cell[63757, 1821, 4049, 118, 114, "Output"],
Cell[67809, 1941, 4068, 122, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71914, 2068, 4559, 138, 369, "Input"],
Cell[76476, 2208, 254, 4, 28, "Output"],
Cell[76733, 2214, 4127, 125, 114, "Output"],
Cell[80863, 2341, 4113, 123, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85013, 2469, 4605, 138, 369, "Input"],
Cell[89621, 2609, 190, 3, 28, "Output"],
Cell[89814, 2614, 4071, 123, 127, "Output"],
Cell[93888, 2739, 4029, 119, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97954, 2863, 4604, 138, 369, "Input"],
Cell[102561, 3003, 192, 3, 28, "Output"],
Cell[102756, 3008, 4129, 130, 148, "Output"],
Cell[106888, 3140, 4098, 126, 146, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111023, 3271, 4605, 138, 369, "Input"],
Cell[115631, 3411, 189, 3, 28, "Output"],
Cell[115823, 3416, 4113, 125, 150, "Output"],
Cell[119939, 3543, 4125, 131, 148, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124101, 3679, 4605, 138, 369, "Input"],
Cell[128709, 3819, 94, 1, 28, "Output"],
Cell[128806, 3822, 4037, 126, 150, "Output"],
Cell[132846, 3950, 4041, 127, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136924, 4082, 4604, 138, 369, "Input"],
Cell[141531, 4222, 185, 3, 28, "Output"],
Cell[141719, 4227, 4141, 129, 169, "Output"],
Cell[145863, 4358, 4149, 132, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150049, 4495, 4317, 134, 369, "Input"],
Cell[154369, 4631, 71, 1, 28, "Output"],
Cell[154443, 4634, 4075, 131, 169, "Output"],
Cell[158521, 4767, 4063, 128, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162621, 4900, 4313, 134, 369, "Input"],
Cell[166937, 5036, 73, 1, 28, "Output"],
Cell[167013, 5039, 4097, 132, 169, "Output"],
Cell[171113, 5173, 4080, 130, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175230, 5308, 4313, 134, 369, "Input"],
Cell[179546, 5444, 73, 1, 28, "Output"],
Cell[179622, 5447, 4098, 133, 172, "Output"],
Cell[183723, 5582, 4082, 130, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187842, 5717, 4315, 134, 369, "Input"],
Cell[192160, 5853, 146, 2, 28, "Output"],
Cell[192309, 5857, 4175, 134, 172, "Output"],
Cell[196487, 5993, 4169, 133, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200693, 6131, 4313, 134, 369, "Input"],
Cell[205009, 6267, 73, 1, 28, "Output"],
Cell[205085, 6270, 4102, 131, 172, "Output"],
Cell[209190, 6403, 4100, 132, 172, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213327, 6540, 4313, 134, 369, "Input"],
Cell[217643, 6676, 71, 1, 28, "Output"],
Cell[217717, 6679, 4101, 132, 172, "Output"],
Cell[221821, 6813, 4083, 128, 172, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225941, 6946, 4313, 134, 369, "Input"],
Cell[230257, 7082, 73, 1, 28, "Output"],
Cell[230333, 7085, 4109, 132, 172, "Output"],
Cell[234445, 7219, 4100, 131, 172, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238606, 7357, 298, 4, 80, "Section"],
Cell[CellGroupData[{
Cell[238929, 7365, 310, 4, 44, "Subsection"],
Cell[CellGroupData[{
Cell[239264, 7373, 579, 15, 63, "Input"],
Cell[239846, 7390, 664, 12, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240547, 7407, 685, 17, 63, "Input"],
Cell[241235, 7426, 915, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242187, 7447, 251, 5, 28, "Input"],
Cell[242441, 7454, 335, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242813, 7466, 732, 20, 63, "Input"],
Cell[243548, 7488, 696, 14, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244281, 7507, 740, 20, 63, "Input"],
Cell[245024, 7529, 772, 15, 30, "Output"]
}, Open  ]],
Cell[245811, 7547, 1976, 50, 403, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247824, 7602, 615, 11, 69, "Subsection"],
Cell[248442, 7615, 10927, 214, 1136, "Input"],
Cell[259372, 7831, 171, 4, 28, "Input"],
Cell[259546, 7837, 2107, 37, 97, "Input"],
Cell[CellGroupData[{
Cell[261678, 7878, 2367, 41, 97, "Input"],
Cell[264048, 7921, 49940, 1564, 1045, "Output"]
}, Open  ]],
Cell[314003, 9488, 1794, 46, 352, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315834, 9539, 586, 10, 69, "Subsection"],
Cell[316423, 9551, 11055, 214, 1136, "Input"],
Cell[CellGroupData[{
Cell[327503, 9769, 830, 20, 97, "Input"],
Cell[328336, 9791, 48918, 1482, 1037, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[377315, 11280, 303, 4, 80, "Section"],
Cell[CellGroupData[{
Cell[377643, 11288, 361, 5, 44, "Subsection"],
Cell[378007, 11295, 530, 15, 46, "Input"],
Cell[CellGroupData[{
Cell[378562, 11314, 171, 3, 28, "Input"],
Cell[378736, 11319, 2272, 68, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381045, 11392, 785, 21, 63, "Input"],
Cell[381833, 11415, 749, 15, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382619, 11435, 839, 21, 63, "Input"],
Cell[383461, 11458, 820, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384318, 11479, 125, 2, 28, "Input"],
Cell[384446, 11483, 3869, 110, 114, "Output"]
}, Open  ]],
Cell[388330, 11596, 2163, 53, 403, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390530, 11654, 584, 10, 69, "Subsection"],
Cell[391117, 11666, 11611, 239, 1136, "Input"],
Cell[402731, 11907, 247, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[403003, 11916, 2145, 38, 97, "Input"],
Cell[405151, 11956, 52838, 1616, 1039, "Output"]
}, Open  ]],
Cell[458004, 13575, 1816, 46, 352, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459857, 13626, 636, 11, 69, "Subsection"],
Cell[460496, 13639, 10988, 216, 1136, "Input"],
Cell[CellGroupData[{
Cell[471509, 13859, 887, 21, 97, "Input"],
Cell[472399, 13882, 48857, 1482, 1037, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[521317, 15371, 197, 3, 80, "Section"],
Cell[521517, 15376, 1885, 50, 352, "Input"],
Cell[523405, 15428, 1450, 41, 114, "Input"],
Cell[524858, 15471, 160, 3, 46, "Input"],
Cell[CellGroupData[{
Cell[525043, 15478, 1282, 24, 80, "Input"],
Cell[526328, 15504, 29905, 615, 240, "Output"]
}, Open  ]],
Cell[556248, 16122, 3328, 89, 624, "Input"],
Cell[CellGroupData[{
Cell[559601, 16215, 345, 6, 44, "Subsection"],
Cell[559949, 16223, 18708, 318, 2118, "Input"],
Cell[CellGroupData[{
Cell[578682, 16545, 653, 13, 63, "Input"],
Cell[579338, 16560, 22418, 429, 239, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[601817, 16996, 245, 3, 80, "Section"],
Cell[602065, 17001, 1997, 52, 352, "Input"],
Cell[CellGroupData[{
Cell[604087, 17057, 458, 7, 63, "Input"],
Cell[604548, 17066, 17958, 344, 241, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622543, 17415, 185, 3, 28, "Input"],
Cell[622731, 17420, 52241, 861, 277, "Output"]
}, Open  ]],
Cell[674987, 18284, 3510, 93, 624, "Input"],
Cell[CellGroupData[{
Cell[678522, 18381, 338, 4, 44, "Subsection"],
Cell[678863, 18387, 19300, 328, 2188, "Input"],
Cell[CellGroupData[{
Cell[698188, 18719, 685, 14, 63, "Input"],
Cell[698876, 18735, 22774, 435, 239, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[721711, 19177, 355, 7, 115, "Section"],
Cell[CellGroupData[{
Cell[722091, 19188, 69, 1, 28, "Input"],
Cell[722163, 19191, 205, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722405, 19199, 968, 24, 63, "Input"],
Cell[723376, 19225, 949, 19, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[724362, 19249, 950, 24, 63, "Input"],
Cell[725315, 19275, 995, 20, 35, "Output"]
}, Open  ]],
Cell[726325, 19298, 2599, 68, 403, "Input"],
Cell[728927, 19368, 10775, 209, 1177, "Input"],
Cell[CellGroupData[{
Cell[739727, 19581, 2420, 41, 97, "Input"],
Cell[742150, 19624, 48089, 1515, 1041, "Output"]
}, Open  ]],
Cell[790254, 21142, 2316, 63, 352, "Input"],
Cell[792573, 21207, 10607, 211, 1136, "Input"],
Cell[CellGroupData[{
Cell[803205, 21422, 887, 21, 97, "Input"],
Cell[804095, 21445, 47831, 1464, 1039, "Output"]
}, Open  ]],
Cell[851941, 22912, 4382, 123, 641, "Input"],
Cell[856326, 23037, 18199, 318, 1965, "Input"],
Cell[CellGroupData[{
Cell[874550, 23359, 797, 16, 63, "Input"],
Cell[875350, 23377, 28386, 536, 241, "Output"]
}, Open  ]],
Cell[903751, 23916, 4579, 126, 641, "Input"],
Cell[908333, 24044, 21959, 440, 2095, "Input"],
Cell[CellGroupData[{
Cell[930317, 24488, 853, 17, 63, "Input"],
Cell[931173, 24507, 22489, 426, 240, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

